Spherical Geometry and the Least Symmetric Triangle

We study the problem of determining the least symmetric triangle, which arises both from pure geometry and from the study of molecular chirality in chemistry. Using the correspondence between planar $n$-gons and points in the Grassmannian of 2-planes in real $n$-space introduced by Hausmann and Knutson, this corresponds to finding the point in the fundamental domain of the hyperoctahedral group action on the Grassmannian which is furthest from the boundary, which we compute exactly. We also determine the least symmetric obtuse and acute triangles. These calculations provide prototypes for computations on polygon and shape spaces.

==> anc/ScaleneTriangles.cdf <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 11.0' *)

(*************************************************************************)
(*                                                                       *)
(*  The Mathematica License under which this file was created prohibits  *)
(*  restricting third parties in receipt of this file from republishing  *)
(*  or redistributing it by any means, including but not limited to      *)
(*  rights management or terms of use, without the express consent of    *)
(*  Wolfram Research, Inc. For additional information concerning CDF     *)
(*  licensing and redistribution see:                                    *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1064,         20]
NotebookDataLength[    385081,       9396]
NotebookOptionsPosition[    380896,       9241]
NotebookOutlinePosition[    381348,       9261]
CellTagsIndexPosition[    381305,       9258]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Spherical Geometry and the Most Scalene Triangle", "Title"],

Cell["Supplementary Materials", "Subtitle"],

Cell["\<\
\[LongDash] Laney Bowden, Andrea Haynes, Clayton Shonkwiler, and Aaron Shukert\
\>", "Text"],

Cell[CellGroupData[{

Cell["Most scalene obtuse triangle", "Section"],

Cell[TextData[{
 "As explained in the text of the paper, the most scalene obtuse triangle \
corresponds to a point on the sphere which must lie on the curve\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"p", "(", "t", ")"}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"cos", "(", "t", ")"}], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          SqrtBox["2"]], ",", 
         FractionBox["1", 
          SqrtBox["2"]], ",", "0"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"sin", "(", "t", ")"}], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         FractionBox[
          RowBox[{"-", "1"}], "2"], ",", 
         FractionBox["1", 
          SqrtBox["2"]]}], ")"}]}]}], " ", "=", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          SqrtBox["2"], 
          RowBox[{"cos", "(", "t", ")"}]}], "+", 
         RowBox[{"sin", "(", "t", ")"}]}], "2"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{
          SqrtBox["2"], 
          RowBox[{"cos", "(", "t", ")"}]}], "-", 
         RowBox[{"sin", "(", "t", ")"}]}], "2"], ",", 
       FractionBox[
        RowBox[{"sin", "(", "t", ")"}], 
        SqrtBox["2"]]}], ")"}]}]}], TraditionalForm]]],
 "."
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "t_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Sqrt", "[", "2", "]"}], 
         RowBox[{"Cos", "[", "t", "]"}]}], "+", 
        RowBox[{"Sin", "[", "t", "]"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Sqrt", "[", "2", "]"}], 
         RowBox[{"Cos", "[", "t", "]"}]}], "-", 
        RowBox[{"Sin", "[", "t", "]"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"Sin", "[", "t", "]"}], "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}]}], "}"}]}], ";"}]], "Input",
 ExpressionUUID -> "c7c40c96-1329-4edf-b4d9-43eabb33a6ab"],

Cell[TextData[{
 "On the other hand, the right triangles lie on the curve\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"q", "(", "x", ")"}], "=", 
    RowBox[{"(", 
     RowBox[{"x", ",", 
      SqrtBox[
       FractionBox[
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["x", "2"]}]]], ",", 
      RowBox[{"x", 
       SqrtBox[
        FractionBox[
         RowBox[{"1", "-", 
          SuperscriptBox["x", "2"]}], 
         RowBox[{"1", "+", 
          SuperscriptBox["x", "2"]}]]]}]}], ")"}]}], TraditionalForm]]]
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", "x_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"x", "^", "2"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x", "^", "2"}]}], ")"}]}], "]"}], ",", 
     RowBox[{"x", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x", "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"x", "^", "2"}]}], ")"}]}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input"],

Cell[TextData[{
 "We see that the distance from ",
 Cell[BoxData[
  FormBox[
   RowBox[{"p", "(", "t", ")"}], TraditionalForm]]],
 " to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"q", "(", "x", ")"}], TraditionalForm]]],
 " is"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ArcCos", "[", 
  RowBox[{
   RowBox[{"p", "[", "t", "]"}], ".", 
   RowBox[{"q", "[", "x", "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"ArcCos", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"1", "-", 
       SuperscriptBox["x", "2"]}], 
      RowBox[{"1", "+", 
       SuperscriptBox["x", "2"]}]]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"Cos", "[", "t", "]"}]}], "-", 
      RowBox[{"Sin", "[", "t", "]"}]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"x", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["x", "2"]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["x", "2"]}]]], " ", 
     RowBox[{"Sin", "[", "t", "]"}]}], 
    SqrtBox["2"]], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"Cos", "[", "t", "]"}]}], "+", 
      RowBox[{"Sin", "[", "t", "]"}]}], ")"}]}]}], "]"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "and the challenge is to determine when this quantity equals ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"arcsin", "(", 
     FractionBox[
      RowBox[{"sin", "(", "t", ")"}], 
      SqrtBox["2"]], ")"}], "=", 
    RowBox[{"arccos", "(", 
     FractionBox[
      SqrtBox[
       RowBox[{"3", "+", 
        RowBox[{"cos", "(", 
         RowBox[{"2", "s"}], ")"}]}]], "2"], ")"}]}], TraditionalForm]]],
 ". After eliminating the inverse cosines, we are solving"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sols", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"1", "-", 
          SuperscriptBox["x", "2"]}], 
         RowBox[{"1", "+", 
          SuperscriptBox["x", "2"]}]]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"Cos", "[", "t", "]"}]}], "-", 
         RowBox[{"Sin", "[", "t", "]"}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"x", " ", 
        SqrtBox[
         FractionBox[
          RowBox[{"1", "-", 
           SuperscriptBox["x", "2"]}], 
          RowBox[{"1", "+", 
           SuperscriptBox["x", "2"]}]]], " ", 
        RowBox[{"Sin", "[", "t", "]"}]}], 
       SqrtBox["2"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"Cos", "[", "t", "]"}]}], "+", 
         RowBox[{"Sin", "[", "t", "]"}]}], ")"}]}]}], "\[Equal]", 
     FractionBox[
      SqrtBox[
       RowBox[{"3", "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "t"}], "]"}]}]], "2"]}], ",", "x"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", "\[Rule]", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SqrtBox["2"], " ", 
                  RowBox[{"Cos", "[", "t", "]"}], " ", 
                  SqrtBox[
                   RowBox[{"3", "+", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "t"}], "]"}]}]]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"Cos", "[", "t", "]"}], " ", 
                  RowBox[{"Sin", "[", "t", "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"3", "+", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "t"}], "]"}]}]], " ", 
                  RowBox[{"Sin", "[", "t", "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  SqrtBox["2"], " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}]}]]}], "-", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  RowBox[{"6", " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], ")"}], "2"]], "+", 
                 FractionBox[
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], "2"], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "t"}], "]"}]}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], ")"}], "2"]], "+", 
                 TemplateBox[{"29"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], "+", 
                 FractionBox[
                  SuperscriptBox[
                   RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], ")"}], 
                   RowBox[{"1", "/", "3"}]], 
                  RowBox[{"3", " ", 
                   SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]]}]]}]]}], "-", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  TemplateBox[{"42"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], "+", 
                  FractionBox[
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )]], "-", 
                  FractionBox[
                   SuperscriptBox[
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], ")"}], 
                    RowBox[{"1", "/", "3"}]], 
                   RowBox[{"3", " ", 
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]]}]], "-", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    SqrtBox[
                    RowBox[{"3", "+", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "t"}], "]"}]}]]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "-", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{"\" \[CenterEllipsis]\"", #, 
                    "\"\[CenterEllipsis] \""}], Background -> GrayLevel[0.75],
                     BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}]}], 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}]]}], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], ")"}], " ", 
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], ")"}]}], 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{"\" \[CenterEllipsis]\"", #, 
                    "\"\[CenterEllipsis] \""}], Background -> GrayLevel[0.75],
                     BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], "2"]}], "+", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], "+", 
                    RowBox[{"3", " ", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )]}]}]]}], 
                   RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"6", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{"\" \[CenterEllipsis]\"", #, 
                    "\"\[CenterEllipsis] \""}], Background -> GrayLevel[0.75],
                     BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], "2"]}], "+", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{"\" \[CenterEllipsis]\"", #, 
                    "\"\[CenterEllipsis] \""}], Background -> GrayLevel[0.75],
                     BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], "+", 
                    RowBox[{"3", " ", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{"\" \[CenterEllipsis]\"", #, 
                    "\"\[CenterEllipsis] \""}], Background -> GrayLevel[0.75],
                     BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )]}]}], ")"}], "2"]], "+", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "t"}], "]"}]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{"\" \[CenterEllipsis]\"", #, 
                    "\"\[CenterEllipsis] \""}], Background -> GrayLevel[0.75],
                     BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], ")"}], "2"]], "+", 
                    TemplateBox[{"29"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], "+", 
                    FractionBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{"\" \[CenterEllipsis]\"", #, 
                    "\"\[CenterEllipsis] \""}], Background -> GrayLevel[0.75],
                     BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], ")"}], 
                    RowBox[{"1", "/", "3"}]], 
                    RowBox[{"3", " ", 
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]]}]]}]]}]]}], ")"}]}]}]}]}], "}"}],
            ",", 
           TemplateBox[{"2"},
            "OutputSizeLimit`Skeleton",
            DisplayFunction->(FrameBox[
              RowBox[{"\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}],
               Background -> GrayLevel[0.75], 
              BaseStyle -> {
               "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                ShowStringCharacters -> False}, BaselinePosition -> Baseline, 
              ContentPadding -> False, FrameMargins -> {{1, 1}, {1, 2}}, 
              FrameStyle -> None, RoundingRadius -> 7]& )], ",", 
           RowBox[{"{", 
            RowBox[{"x", "\[Rule]", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, 
                   FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                   RoundingRadius -> 7]& )], 
                RowBox[{"4", " ", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )]}]]}], "+", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, 
                 FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                 RoundingRadius -> 7]& )], "+", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, 
                 FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                 RoundingRadius -> 7]& )]}]}], "}"}]}], "}"}],
         Short[#, 10]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{58., {2., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{50., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 158, 18808204470427665721, 10/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 158, 18808204470427665721, 10 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 158, 18808204470427665721, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[158]]], "Output"]
}, Open  ]],

Cell[TextData[{
 "There are four solutions above, but two are always complex and two are \
sometimes complex and sometimes real. Now, we\[CloseCurlyQuote]re after the \
smallest value of ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]]],
 " that gives a possible solution, which is to say, a real value of ",
 Cell[BoxData[
  FormBox["x", TraditionalForm]]],
 ", so this will be the value of ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]]],
 " where two (conjugate) complex solutions become real and then bifurcate, \
which we see happens in the plot at a value of ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]]],
 " slightly smaller than 0.3."
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "/.", "#"}], "&"}], "/@", "sols"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", 
     RowBox[{"\[Pi]", "/", "8"}]}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, {}, {}, 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0Hk0VQkcB3BhyhY9RTmSKBxqJjXShu+cFvTIoOWhQi+hV5Yk+4hUTGjV
i2SrM0wbUwyimqZSknLuvXnus6TtvnvvlC00ZZ03f/zO93z++P7x/ZmJI7z3
qKqoqPgq7/80Mr0tPUEQmD3htuvMGx5Nb/sICUUg4+zM5S51PCatrm0OaiVw
836Xt3MZD7vwoNadbQQkyZlMQy6P0Kp5IpGcQLuP682cLB4FIzTt2UFgyf78
vo5UHuRP5/yEXQRSXdWsfojjMS19U+e6bgJ1SZI4YQQPhxfT/B3fEig53FMz
NYTHb75Ju2wZAvf3OX0bEPFoL7J/b80SuLzFq2zUk4euoj9oAU/gQSmzcpuQ
R1zUnlDDHgJ2tn7OtCOPDLfekNV9BC6ctI6PXsHjwsLYEP8BAl+uezFuS3lU
yzKCS4cJBFufGjxvwWNw9Y0g+wkCzU2Xly2YwUN11vIgPxUS7gqjiybaPPR7
7u1OViUxN1tXYD+Vh21Ri/jJVBJ9ovDSO2McwtUGA7fpkSgwWpry5h8Ov3Qm
BiYISDzpvt1YqOCQ9ad6YOFMEi9rNkxGvONwPcQwQDGbRI2XXrlLOwfu+aqd
MfNJ6PV6d1U3cdidk+IrXUqi0MQyRVDOISpM07fuRxIt6p6nK65xOOJ81uf1
chIf9ufcEJVxKP56RWS5msSbjQubHxdzeL3j6dbqtSQsxesorRwOPha63rLN
JGaZRRQIkjh4VOcLDWNIjFf9vYj25BA6KJ40iCNhm774QaIHhzRbmyqDBBKp
44T/AncOtddqTQySSUwRaEcnu3AwL2rtn3mcxGebWzZiJw5f0vUuCKQkPO4G
XyIXcyj0TXuvU02iKWE8U0VH2ZcKc3VqSahHnyrU0uJAUYJNOnUkDPZE28/W
4KDhUVytfZ/E/N5A2Qp15d61937VekKivEt3inSMhfOif5doyEgMD4D4q4dF
75gkSe0LCa7ZPaaQYOHr42b97V8SjeXL3gy1sHhcuUjW+42Em6nBhPtLFnmS
T0vax0lYzfHboPqcxXo67P0f31Go7d9yNuUxi/zKSKG/AYUvlUWdjTUsXCUx
c+7YUZAla1RGFrEoaUutCj9IocLvQOrRKBaKBtvuk4co9OSOF+ofYLG4qluz
IpbCZWL3QEkEi+rTjgF9iRSq6/sXPd7PonnjN83IoxTCvD/WG4aw+FofGXDg
PIUbFSmJn7ez8CgO0IquoTDuWuEW68xiJNQxMH6UwjrWPnPHPBYm42e2H0h4
hfRYkfbbDgUULplNGuqtWOX+bmNMgQKPLJsxL7MV0gyq8EGIAhKNUnUzTRlG
p1jnzF2jQE3xQsdHZ2QYmchrvKqnwMs1Dg3egja4ilpsBB8ZfJXkbw482YbR
I4ule5sYNHoWbZ1uSCNZqBlsdY2BeJVDWVkOjfUTQ0a3TzLY2/NiuFNKo+rS
cKeD0pElAev182jorA568TSbwWHNtLdJBTQqv19p/zqLwSX5M2PvUhrDJbEW
0zMZyOJFp8dqaJzyDw89mM5AWBcV79VB4+G+FUOBKQy8wtUbj3fRuMM9dxw4
zMDHXGp4t5tGmsLrdqrSISfuVFp+oJFQqzC+kszgqJ9K7+gnGnFzLfrYJAb3
R7LFpRM0zrffPBYfz6Ch3PRWh4ockU55h3SUbhbfmpyhJofDw02niuIYdDS9
upQ4TY6s3md4Eqv8x0XjNs8ZcoTNnXPOIIbBpMdNi+P6cgiDt7ZcPcRgqhqi
62fJ4V/RbOek9Kx9YoGlkRzOpeaJIdEMjE2HArYby/HI6vX2sYMMzKlj5adN
5Oj6OXvPGaVt0mePN5jKYff7vFxLpZeuueo2aibHjqcpg/VRDP4DKb7alw==

       "]]},
     Annotation[#, "Charting`Private`Tag$66269#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3lUjXkcBvCr0qLIbSOVFGWdFksI5ylrXTQJqSzltrq0CO3blCUxpoWk
UMwIGXvdkjBzJGlovL9bt3ulssTU+773TaOU1rnzx/c85/PHc57ztRCGewSq
8Hg8b+X9n8bm93IzKApbg6jeE4pO1L3vokQSCry1yQXv9GmMzizZHNBIoWlx
XCprTWNhWEDjziYK2cll/0YvohFSOnXbNjkFN0Z9XqkzjQsDMpl7M4Ubdzs6
ojfQIE45PoIWCkxuyy07Txoaxza+XdVGQcVvyMvcl8byVxq7VrynkNU5Wz8s
mMYV74Tddp8oROg+eZIXReNNocPH2f9QuOzePjY/kcaEz18CpndS0BlTESQ4
TCMmMjDESEHBVHBtSWsmjfT1XLBjFwX7vtaWjWdpnJ0RHbyrm4LNo0vrUi/Q
EEvTg4p7KaQ6drX+eJ3GV8ffAxxGKAx191Ddj2moGCwK8OERjCyR26tW09BT
PPJPUiFYaDg/5VstDbvCv4U16gR3BYLwDEIjTPWrn6cugWuS8dHsdhqJb+P9
4vgEIpt7PW0dNE6Wqfld1CfQ0V16YIqCxo1gI9/Pkwj4C67O8uml0fHX0p1R
0wgK6vglxmMZ+J9O8c61J7Ax52mbWjKIDNXyrlxA0Ot0Nfu4FYPUtdlerYsI
eno36ChmMSjq/3WbtSNBQtcHvbO2DFp3PN8qXkmQeijVOXk5Ay+rCR7SzQQB
jWMyGrYwcBMXCIyiCNYsvlNbncIg5Ktw1DCGIG9mPjU3jUGa3ZxSwzgC8y0v
608dYVBRUmFmmEQwaPaadclgYFnY+EX/KMG46qGMX3IYfDume5afS1D3W0Di
gSsMLnqnfdQREwzMjXRR1Cj7uYI8nQqCLeVfrihqGUgk/I06lQR7jWsSmDoG
mm5FYu3HBH6B7uK2euW/Kx8dH1dD4DCl0uaGlMHauX22mlICq66QoIZPDLgh
UYLqN4LJvbrv8lVYeHutn/29jyA9ZVaGmxqL6vtzpdx3guYY82SeOotzItb2
zTDBuhxLH18tFqtloR/vjJWgfWjOaq2JLAruRwh2GUrgUHl5Pt+MhYsoavKD
hRJU3zTmaTmwuNT0U2nYAQlubjVLtA9g8fmZXdupQxK4PjilcSuQxbzSNq3b
0RLMO2myY3YwC3HmCt+ueAlGtH32mYpYvHT9rhVxWAJ9vduBPeEs+h9G+O4/
I8H8y+L00HgWbkW+4w6WS/BdEF2TlcViIGSFX+ygBI/eOY8bqmRhNpy1fX9c
Azr9QzZ/GFXurztRp6nWiPIX7xe3Oynw1Polpp5oRJWrUapFrAIizWI1Cy0p
+Np6wxbXFCgvmrHiaZYU6jtKvsyUKlC/bPkzD34TqgY4kc2wAv2igs1+p5qQ
ZeDu4jSNQ6174dbxRjKomT68/sMqDsKly69ePS3D67QZcTa7OexRvOp9myvD
H4/DHW4rHXHJd7XeORmuGR6rsRVySNZKe59wQQb7ZRFCO38O5+UvTDyKZcgi
aSdsAzlIY7dlDpXLMFjmUGa1h4OgMjJ2U7MM+U7P+7ojOGwKU6s92iLDp5XT
PUP3c/CyzDWqapPh+MnWjA6lgzMe3LdulyFo35/RrZEcDvvwuEFWBqcYn921
Bzk8HvhZWDwiQ9eqqsOnYzg8u2V+t5knx4a1Fh7jYzm8FN4dnagqR7+Gcd8R
pZvrGs7Ha8hxulq7NiqOQ3++SZP7RDnOTNZM90zgMOp20+qonhw+IeMN6pVW
V8XBhwZy7DJwjFmTyMFgr5BvbSyHQaPHiwVJHEzMe3y3m8jhfMBfXKK0peTI
rUwzOXJS2uMtkjnMOTZp+Jm5HJkWHcZ5Stsvu75+0EKOitCUzAkpHP4DIO7O
Xg==
       "]]},
     Annotation[#, "Charting`Private`Tag$66269#4"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.670255637733344},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{0, Rational[1, 8] Pi}, {0.670255637733344, 
     0.9531319448755573}}, {{0, 0.39269908169872414`}, {0.670255637733344, 
     0.9531319448755573}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "Based on ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 "\[CloseCurlyQuote]s default color scheme, we can see that these are the \
third and fourth solutions found above, so the value of ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]]],
 " we want is the one where the following function switches from complex to \
real:"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"x", "/.", 
  RowBox[{"sols", "[", 
   RowBox[{"[", "3", "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              SqrtBox[
               RowBox[{"3", "+", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "t"}], "]"}]}]]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"3", "+", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "t"}], "]"}]}]], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox["2"], " ", 
                RowBox[{"Cos", "[", "t", "]"}], " ", 
                RowBox[{"Sin", "[", "t", "]"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}]}]]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SqrtBox[
            RowBox[{
             FractionBox[
              RowBox[{"6", " ", 
               SuperscriptBox[
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, 
                   FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                   RoundingRadius -> 7]& )], "2"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, 
                   FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                   RoundingRadius -> 7]& )], ")"}], "2"]], "+", 
             TemplateBox[{"30"},
              "OutputSizeLimit`Skeleton",
              DisplayFunction->(FrameBox[
                
                RowBox[{
                 "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                Background -> GrayLevel[0.75], 
                BaseStyle -> {
                 "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                  ShowStringCharacters -> False}, BaselinePosition -> 
                Baseline, ContentPadding -> False, 
                FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                RoundingRadius -> 7]& )], "+", 
             FractionBox[
              SuperscriptBox[
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, 
                  FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                  RoundingRadius -> 7]& )], 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, 
                  FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                  RoundingRadius -> 7]& )]], 
              RowBox[{"3", " ", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, 
                  FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                  RoundingRadius -> 7]& )]}]]}]]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SqrtBox[
            RowBox[{
             TemplateBox[{"45"},
              "OutputSizeLimit`Skeleton",
              DisplayFunction->(FrameBox[
                
                RowBox[{
                 "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                Background -> GrayLevel[0.75], 
                BaseStyle -> {
                 "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                  ShowStringCharacters -> False}, BaselinePosition -> 
                Baseline, ContentPadding -> False, 
                FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                RoundingRadius -> 7]& )], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], ")"}]}], 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )]]}], "+", 
               FractionBox[
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, 
                   FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                   RoundingRadius -> 7]& )], 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, 
                   FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                   RoundingRadius -> 7]& )]]}], 
              RowBox[{"4", " ", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  RowBox[{"6", " ", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )]}], 
                  SuperscriptBox[
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], "2"]], "+", 
                 TemplateBox[{"31"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )]}]]}]]}]]}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{58., {2., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{50., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{50., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 160, 18808204470427665721, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 160, 18808204470427665721, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 160, 18808204470427665721, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[160]]], "Output"]
}, Open  ]],

Cell["\<\
The above is the sum of three functions: a fraction and two square roots. The \
only term that is problematic is the last square root: the term under the \
square root can be negative. So we extract the term under the last square \
root:\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"complexterm", "=", 
  RowBox[{"%", "[", 
   RowBox[{"[", 
    RowBox[{"3", ",", "2", ",", "1"}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          TemplateBox[{"45"},
           "OutputSizeLimit`Skeleton",
           DisplayFunction->(FrameBox[
             RowBox[{"\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
             Background -> GrayLevel[0.75], 
             BaseStyle -> {
              "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
               ShowStringCharacters -> False}, BaselinePosition -> Baseline, 
             ContentPadding -> False, FrameMargins -> {{1, 1}, {1, 2}}, 
             FrameStyle -> None, RoundingRadius -> 7]& )], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"8", " ", 
               RowBox[{"(", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, 
                   FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                   RoundingRadius -> 7]& )], ")"}]}], 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"Cos", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )]}], "]"}], "2"]}], "+", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, 
                  FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                  RoundingRadius -> 7]& )], "+", 
               RowBox[{"3", " ", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, 
                   FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                   RoundingRadius -> 7]& )]}]}]]}], "+", 
            FractionBox[
             RowBox[{
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, 
                 FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                 RoundingRadius -> 7]& )], 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, 
                 FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                 RoundingRadius -> 7]& )], 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, 
                 FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                 RoundingRadius -> 7]& )]}], 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton",
              DisplayFunction->(FrameBox[
                
                RowBox[{
                 "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                Background -> GrayLevel[0.75], 
                BaseStyle -> {
                 "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                  ShowStringCharacters -> False}, BaselinePosition -> 
                Baseline, ContentPadding -> False, 
                FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                RoundingRadius -> 7]& )]]}], 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "t", "]"}], "2"]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], ")"}], "2"]], "+", 
              FractionBox[
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, 
                  FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                  RoundingRadius -> 7]& )], 
               SuperscriptBox[
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, 
                   FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                   RoundingRadius -> 7]& )], "2"]], "+", 
              TemplateBox[{"29"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, 
                 FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                 RoundingRadius -> 7]& )], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], ")"}], 
                RowBox[{"1", "/", "3"}]], 
               RowBox[{"3", " ", 
                SuperscriptBox["2", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )]]}]]}]]}]]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{58., {2., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{50., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 161, 18808204470427665721, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 161, 18808204470427665721, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 161, 18808204470427665721, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[161]]], "Output"]
}, Open  ]],

Cell[TextData[{
 "The value of ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]]],
 " that we want is the root of this expression:"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{"complexterm", ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", 
     RowBox[{"\[Pi]", "/", "8"}]}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVlP0/E4gfwEVlp+mS0rgKXbmLqxw6HdVH60rytB6QPKTYosLogTYZoabU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        "]], LineBox[CompressedData["
1:eJwBUQGu/iFib1JlAgAAABQAAAACAAAAAtmhVZzYwz+QZNU/e5vKv3E8OEue
lMU/LUvqBSZBxr/6n0Ri65DGP3jBpEr1/sO/0HCaYHeixz+47xzzbLTBvzlH
Iv7docg/QP5Jaztnv7/JRTmoQJzJP3BkqHjmtbu/pbGZOeKryj9wpFZFlvK3
vxUjLGpeqcs/kOm8B7+ltL8gcrIlDrrMP2wQwnInT7G/0gEIghm8zD8g1PE/
v0ixv3J10EC1xcw/IYPHu3Yssb+1CHOm0MnNPwAT0ZefXay/XvgPjzRGzj9B
Qz8UgKupvyY4AXZzxc4/fHKnZo7ppr/vjvYUM9bPP2AnnXQXV6G/I4eHL29q
0D9AO5zUwt6Yvz7JLTbL4dA/5v+x25AskL/iWtvaQufQP0DXWLcvjY+/U3r5
DCZY0T/5W1IKlgSAv0jl0/m1btE/AA0b9ZvTeb8lual0
        "]], 
       LineBox[CompressedData["
1:eJwBUQKu/SFib1JlAgAAACQAAAACAAAA2Cr+hY3T0T8AwFfe3ckgP062m0oW
dtI/ALPQ0whRhD/u/Gp8A/bSP4DUou5CkZE/odeBtG5z0z8AzRwEj3GYP/po
PWB5+9M/gC2ivA1+nz8d/ZFbcXrUP8C9iN6P2qI/5keLyggE1T9A4iAqvgim
P8MmzD8ei9U/wFRAOD36qD9qCKYEIQnWP4AaGaxckqs/t6AkPcOR1j+A7oTK
ZjquP847PMVSEdc/YJCVCMdIsD/4aptTYI7XP+DBJNqMXrE/yFCfVQ0W2D/A
uAsu93qyP2I5PKenlNg/gOhMkzV1sz9p7c313JbYP0BRjdJyebM/cKFfRBKZ
2D+AeEL8rn2zP38Jg+F8ndg/gLrzDySGsz+c2ckbUqbYPyDEyz4Bl7M/1nlX
kPy32D+AH+vsh7izP0q6cnlR29g/YAF0HMj6sz9RbgTIht3YP2Bs3Bnj/rM/
WCKWFrzf2D9gZOEI/QK0P2eKubMm5Ng/YOehvC0LtD+EWgDu++zYPwAxIIGC
G7Q/vvqNYqb+2D8ghveu+Tu0P8WuH7HbANk/4FJk4ANAtD/MYrH/EAPZP6Bk
6gYNRLQ/28rUnHsH2T/AbR80HEy0P/iaG9dQENk/QJc1FS5ctD//Tq0lhhLZ
P+BmdfUvYLQ/BgM/dLsU2T+ALIfMMGS0PxRrYhEmGdk/oNj7Xy9stD8bH/Rf
WxvZP4A5zBwtcLQ/ItOFrpAd2T/Ag0nRKXS0PyqHF/3FH9k/YFCqfSV4tD8x
O6lL+yHZP2AnJSIgfLQ/R3gX7A==
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$82841#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{0, Rational[1, 8] Pi}, {-1.9173657916210027`, 
     0.08001900514241589}}, {{0, 0.39269908169872414`}, {-1.9173657916210027`,
      0.08001900514241589}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "There are (by ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 "\[CloseCurlyQuote]s count) 28 terms in this expression:"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "complexterm", "]"}]], "Input"],

Cell[BoxData["28"], "Output"]
}, Open  ]],

Cell[TextData[{
 "And, of those 28, terms 17\[Dash]27 can be complex, which we can verify by \
evaluating them at a value of ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]]],
 " smaller then the value where they become real; say at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"t", "=", "0.1"}], TraditionalForm]]],
 "."
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"complexterm", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "/.", 
        RowBox[{"t", "\[Rule]", "0.2"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "28", ",", "1"}], "}"}]}], "]"}], 
  "]"}]], "Input"],

Cell[BoxData[
 TagBox[GridBox[{
    {"1", 
     RowBox[{"-", "0.8590117325738578`"}]},
    {"2", 
     RowBox[{"-", "0.26373406675487265`"}]},
    {"3", 
     RowBox[{"-", "0.2462574302005941`"}]},
    {"4", 
     RowBox[{"-", "0.07560603781371844`"}]},
    {"5", "0.31860710926289737`"},
    {"6", 
     RowBox[{"-", "0.01764897952769999`"}]},
    {"7", 
     RowBox[{"-", "0.022603177436413276`"}]},
    {"8", 
     RowBox[{"-", "0.0054185955423066414`"}]},
    {"9", "0.006479772253146268`"},
    {"10", 
     RowBox[{"-", "0.00654599947303639`"}]},
    {"11", 
     RowBox[{"-", "0.00046439763359335597`"}]},
    {"12", "0.7721440675717012`"},
    {"13", "0.9888905666418154`"},
    {"14", "0.23706392746367397`"},
    {"15", 
     RowBox[{"-", "5.994295685031572`"}]},
    {"16", "3.516610606320147`"},
    {"17", 
     RowBox[{
      RowBox[{"-", "0.23202298893420092`"}], "+", 
      RowBox[{"0.09256729845246177`", " ", "\[ImaginaryI]"}]}]},
    {"18", 
     RowBox[{
      RowBox[{"-", "0.5943070850046085`"}], "+", 
      RowBox[{"0.2371032351696639`", " ", "\[ImaginaryI]"}]}]},
    {"19", 
     RowBox[{"0.7611334396412736`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.3036598510908895`", " ", "\[ImaginaryI]"}]}]},
    {"20", 
     RowBox[{
      RowBox[{"-", "0.14247154987950367`"}], "+", 
      RowBox[{"0.05684008528319077`", " ", "\[ImaginaryI]"}]}]},
    {"21", 
     RowBox[{
      RowBox[{"-", "0.18246435815243395`"}], "+", 
      RowBox[{"0.07279551382222348`", " ", "\[ImaginaryI]"}]}]},
    {"22", 
     RowBox[{
      RowBox[{"-", "0.021870831224857876`"}], "+", 
      RowBox[{"0.008725530908357409`", " ", "\[ImaginaryI]"}]}]},
    {"23", 
     RowBox[{
      RowBox[{"-", "0.07326265645978165`"}], "+", 
      RowBox[{"0.02922868211070242`", " ", "\[ImaginaryI]"}]}]},
    {"24", 
     RowBox[{
      RowBox[{"-", "0.04691401054730667`"}], "+", 
      RowBox[{"0.018716693702993444`", " ", "\[ImaginaryI]"}]}]},
    {"25", 
     RowBox[{
      RowBox[{"-", "0.02249312506071279`"}], "+", 
      RowBox[{"0.008973799666092639`", " ", "\[ImaginaryI]"}]}]},
    {"26", 
     RowBox[{"0.00048194010647027274`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.00019227359270204198`", " ", "\[ImaginaryI]"}]}]},
    {"27", 
     RowBox[{
      RowBox[{"-", "0.554191225515662`"}], "-", 
      RowBox[{"0.22109871443209414`", " ", "\[ImaginaryI]"}]}]},
    {"28", "2.6517798835548323`"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output"]
}, Open  ]],

Cell["\<\
Each of these potentially-complex terms switches from complex to real at the \
same time the overall function switches from negative to positive.\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Prepend", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"complexterm", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "17", ",", "27"}], "}"}]}], "]"}], ",", 
      "complexterm"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", 
     RowBox[{"\[Pi]", "/", "8"}]}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwBkQFu/iFib1JlAgAAABgAAAACAAAAkIOLFSCSoj9Csbo4up3rv4q9Y2E/
3qI/sa8NgeRm67/U6EkJp2KkP/ppMrAaT+q/ei5voU1ZqD+XJ11VDMfnv3Er
yJXApaw/1J8CQV5o5b987mbmY/iuPwpvVQc+SuS/+mNrrt1usD8CcN4NtWDj
v8KMA3+V+rE/Ud7krYQO4r80e6BTkGayP4Ao8og8suG/Y/HUwMCItD8StvyD
KRDgv1Kd7+dzfLY/iUxm1sBu3b+MMLdvpoa2P/QR2mGuYN2/AsC3N4R6uD8g
EexXbuzav5UwcYEffLg/DUGdmZbq2r8RKkvO35i6P4irChNafti/vogfs7yS
vD/8PrOF72rWvxfvzEZ/t74/HAavgSVZ1L+ax7oBA2nAP9T/CAQIe9K/PB1B
/yBkwT/4oFY4V97QvyvgEOR9dMI/8AsdyV5+zr9F2LQIp/PCP/on+1g2Fs2/
ragSaLVywz9wp2m7Wa7Lv1CeriJMz8M/OlxvzFO0yr9mo0dxZ9DDP2CXacRW
scq/b2zLww==
        "]], LineBox[CompressedData["
1:eJwBUQGu/iFib1JlAgAAABQAAAACAAAAAtmhVZzYwz+QZNU/e5vKv3E8OEue
lMU/LUvqBSZBxr/6n0Ri65DGP3jBpEr1/sO/0HCaYHeixz+47xzzbLTBvzlH
Iv7docg/QP5Jaztnv7/JRTmoQJzJP3BkqHjmtbu/pbGZOeKryj9wpFZFlvK3
vxUjLGpeqcs/kOm8B7+ltL8gcrIlDrrMP2wQwnInT7G/0gEIghm8zD8g1PE/
v0ixv3J10EC1xcw/IYPHu3Yssb+1CHOm0MnNPwAT0ZefXay/XvgPjzRGzj9B
Qz8UgKupvyY4AXZzxc4/fHKnZo7ppr/vjvYUM9bPP2AnnXQXV6G/I4eHL29q
0D9AO5zUwt6Yvz7JLTbL4dA/5v+x25AskL/iWtvaQufQP0DXWLcvjY+/U3r5
DCZY0T/5W1IKlgSAv0jl0/m1btE/AA0b9ZvTeb8lual0
        "]], 
       LineBox[CompressedData["
1:eJwBUQKu/SFib1JlAgAAACQAAAACAAAA2Cr+hY3T0T8AwFfe3ckgP062m0oW
dtI/ALPQ0whRhD/u/Gp8A/bSP4DUou5CkZE/odeBtG5z0z8AzRwEj3GYP/po
PWB5+9M/gC2ivA1+nz8d/ZFbcXrUP8C9iN6P2qI/5keLyggE1T9A4iAqvgim
P8MmzD8ei9U/wFRAOD36qD9qCKYEIQnWP4AaGaxckqs/t6AkPcOR1j+A7oTK
ZjquP847PMVSEdc/YJCVCMdIsD/4aptTYI7XP+DBJNqMXrE/yFCfVQ0W2D/A
uAsu93qyP2I5PKenlNg/gOhMkzV1sz9p7c313JbYP0BRjdJyebM/cKFfRBKZ
2D+AeEL8rn2zP38Jg+F8ndg/gLrzDySGsz+c2ckbUqbYPyDEyz4Bl7M/1nlX
kPy32D+AH+vsh7izP0q6cnlR29g/YAF0HMj6sz9RbgTIht3YP2Bs3Bnj/rM/
WCKWFrzf2D9gZOEI/QK0P2eKubMm5Ng/YOehvC0LtD+EWgDu++zYPwAxIIGC
G7Q/vvqNYqb+2D8ghveu+Tu0P8WuH7HbANk/4FJk4ANAtD/MYrH/EAPZP6Bk
6gYNRLQ/28rUnHsH2T/AbR80HEy0P/iaG9dQENk/QJc1FS5ctD//Tq0lhhLZ
P+BmdfUvYLQ/BgM/dLsU2T+ALIfMMGS0PxRrYhEmGdk/oNj7Xy9stD8bH/Rf
WxvZP4A5zBwtcLQ/ItOFrpAd2T/Ag0nRKXS0PyqHF/3FH9k/YFCqfSV4tD8x
O6lL+yHZP2AnJSIgfLQ/R3gX7A==
        "]]},
      Annotation[#, "Charting`Private`Tag$82069#1"]& ], 
     TagBox[
      {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVj3s8VAkcxYU8eqiZPFZCtWGz+6nYtCX6yfqknT7JoxjKYzVFsyVbavNc
m8ImfUbZKRFND72t8ohwf3mMuXdWce8wcycRO6W2FT3VjLD2j/M5f53vOWdB
9N7AHfp6enp+k/rfre3viI/RNKQvHY+wypajvH+YFipoCLw20zd3jRwnnK4H
Cbpo4Bv8oQm1luPyOEFXuIqGssM6z6ufKYyttAsJUdOgTRtr3vyUwnM6lvXv
pmGekfYt9ZBCxutUGK+HhrSG3wdW1lFonLXx8fdPaAjY4sRxukahxwPjCM9+
GkY15+p9zlB4OTTlx2XPaGjIE+32SqTwUckKzeLnk3y/0S6VkEKzgdeCL/+h
obpF4WUaTuGhfTtiLV/RkDySevGtN4XZG4Zi3IdpWKfhd2S7UXh60S8xEW9o
sLMemif6isJqZfbO0g80UJKYw7JZFL5zvylYMU7DhYITM8b7SdQ3dxOE6TFg
cfdAj6uKRO6rhu1p+gw0ck4nS9pIXFbSHt1qxEC7VTFtW0NinMG7qOBZDFTU
961dm0di6uPkqCQOA/I9ZNlwFonHqwyjiucwoHHgNTSlkXgjxjJywIqBHE2V
QcduEl/8tSr84HwGUpITyAgeidvz00PFLpN92wYdg6aRuG+Paei9byf3ZDxv
q9Qn8fC6k/xeNwa6tR32zqMyPP/pYoijOwNF8+W7Nw7KsHebbEu1NwPOz+ou
xLTLkO9gFqgMYuBy71nd0TMy9Ksu5FkeZGBXy8ppdstlGPsuesLiEAM1Ic1h
+UtkmLHMudIiiYGP6QPIXSzDmus1thZpDAQEzQAnOxkuLOl6PSeTgeM+pVk3
TGQ4kjXrNEfMQHx9Yq3xk1YsDs3QzKhm4EZi1JkdolYc+ixMMRhhwN8zg/h3
SiuG8jcs1n6c/JtpUt4xJsWWiq+VQ1oGDmjdHWu1UiwQDi59NMaAo841Pf+N
FH3YPZryqQpoMQ02S+iXYmFFPC/CQgECw2KLjkYprhce/KJ2uQLCmho3PTgi
RYnqt8q4/Qro3hn0502uFHWxnlGJowr4u/YSN/i7FrQdy9v6c1IncG41vyg7
0owDvjlyE8MucF51+Y4324TNjm1gl9MFOenC8D5oQqFJqeECUyUcFztM4RCN
ePf8Is/mPCUYdVrzSzwa8eFqD2kgRwVVUeuYgbb7+ElYGBR1QgUbN5tsU+28
j6R/yZaZlixk9lw/PzaOGL3K48qVfBaG3r8/m8pD3PXqwYfHYhaSDkxXxPsi
xksifbgFLLysP9Yn8EH81TSjP+XcZP6jb9KmNYhFasomsJQFASUsXuKKqEwM
EX2+y4KOkISYz0Xk3duXGNDNwlzv+WbJLwkMiDMkM3tYKCyO98p+TiB/odiy
/gkLz160eYifEhhzrLbC8SkLb3L9Tlb2EngkTG9odJCF4UMmV3QMgYQuN7p0
nIXpVeXf3KwjUFpmf7tbTw1XFxWppDUEtkXfnphtoAbXqT6+fVUEdss7i5KN
1RAcmLrfqpzAT2dtVP6z1cD9QTRy4hKBE363HDK5aojoDCHKJAQaGUBCnbka
Rix569uLCTT/KZrjaK0G53lCCbeAQBv795FbbdTAWI3sdRMTuFBxtExkq4YE
j10T/FMEOmdZjUnt1XDRZf+mVBGBLquvbRhdoAYXZXPkhVwC/wN8xqQZ
        "]]},
      Annotation[#, "Charting`Private`Tag$82069#2"]& ], 
     TagBox[
      {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVxXk41GkcAHCPUSh3jm1nkULpeNJGPWGeb2t7aNnE9MhVjElhFKEUYUNF
SU/KjqyYpOjekhRtfbPRIcn7DjO/uQnpQIdNJOzuH5/nY8dP4G7V1tLS8vvP
/8+2rREeIQR6G/sezAztwpbu90QgJlATZVuWvLgLp+Zf2hDVSWDpQathjkUX
usRHdW6WEjCsWTjixerCmFqboCAZAbzob8B6rcGyrwzjryCgzM4M6G/VIF19
MtRHRaDH06rSvVaDurnrlD9rCJQeG3kZU6ZBj+e64ZxuApH6bU0GeRo8H5Ie
6dxHoIC/dkkDT4Ny0Yoep34CeR/Syrf7adDo1YeoeW8I+P8Qtl7locG9SVtj
LAcJbI8451XB1mCe71C023sCh709n+bM0GCx/Z7o8I8Ezr40mP9pTI11krxt
VZ8JnBPbv+PI1TjsdiVqxSQB1wz6IFukRm1z16hQLQoSx5d9ZwvVaDZ4b0um
NoXAsaTyGQfU6Cx6wX80ncLe0t/niGLVGM8a5m00plBks/vUnpVqzFDu46WZ
Uvj7RP6ZuEVqPHpLh1c+i0J8U69lga0aL0dbRryyorC933pivZ4aXz9btTll
DgWzRzcaKhUq3FK0P0S4jILO6tCBdXkqTNqhH9KwnELwAQ0/PFOF2V4ngtWu
FDY9CuTm7lLhmdHKIEc3Cvsfx16xjVShetPjwDpPCuzlx+4Fuasw2MGIK9lA
QTFs8z5mWIl+daU+likUMgTV7JUJSowZ5k9Z7KUwsnuBdn+0EnOcF9ZapFGo
arylXcFT4p1Ld6wtMinczlt84UeuEueKOj/MOkQhy77P7omrEkdyjYtNhRSM
WSnzTk8qsDwkp8egjgJOjzxpKVTg0DdBOmuEwrN2Y8dyqRxDgn2dxr5QeN4a
18amcmy6uUgyNEahziShr6xVjiWCgaXyCQqNTpMr/myU4xpmR8/1aWJwsp65
cdoVOZbe3OkTbiGG64etduzJkuNaQcp39S5iWHMqbdqqpXKskGbVxieL4Y00
pL2uSIZfYzi81HEx+H+v/BQUy6D1RGFYYloHjBtlprCTpfjKO79FT6cT5hjV
TQbmSPChYyvY5HeC0L3Iu+RqJwr0qnTs9CXwwkWVaD7SgbfP2HMeFkpgWb5P
8QVOB7a5ezRzTaWwpMSixrNMjKOC0g28Y1LIz/wp64K+GJ/4iwINLRm43B5w
1ySZIn+VR3V1EQNu1g5J+UMEYweff1YKGfD9tpz16wDBnRURa8xKGHicGmZj
+Jbgb/o53ellDEi0pj4e7yN4WvaUza1iwOvFgK5ISVCSGnT8220GRG+L6zta
CPo0JKUGKBhwzBEKz1UTDIjXeXJIxUD54tlfdp8nGDxXaPmXhgHdi2Fy70qC
0Ufqbzr2MkDuw4LBcoIHQrWGxgcYuL9NoOAICd7/WsCvmmRgZs5o/JcDBJuv
2d5QaMkgojajuz2bYCv/xpQJSwaF9Vzxpf0EFS0dp/fpymBwm4ULL53g6B9s
qb+JDO5EO/S2JxOc8rvqcMhMBrv8/H2vJRKczoJdd81lUGBo53w0gaB5HN/U
cbYMJpu7E3+JI8i2/ScijC0D048xbQtiCc4VH7x23FoG14OaqvWiCS7MtZpo
tpUB5x1OvI4iuMz9ou+4nQy4D+a3P+UT/BcjMZ+Q
        "]]},
      Annotation[#, "Charting`Private`Tag$82069#3"]& ], 
     TagBox[
      {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVjn84lAcAxz1Y+rFLp4gJ+XmPri2t8vjVvpWiuVaHyh2L6xBduUVSZGwp
TOmp1Z2JnLbQVPpBRK2nqR4ltr3vez/eQ87dW5c8OUUZStb++DyfPz7/fFzF
30UkmpuZmfE+8r8dXK7LiwgCxg2aSoLzFO36IUJCETj3meCP9UMMpji1kQkq
ArnhZ4lIksFyaYJqm4bA/jM2xepbDJIbnKOitASq+ZI/L15gcHaCpvndBOI3
3gpUlDAgV52KDntCYPx+Z9PcQgZWBd/0BOsIzMqbNvNSJoOgTqvYlXoCotp9
cu5uBlXC7O0+zwjkyEpkwZEMuhS+jPdzAqOhCzdXhzKYbXyV4P6CgDTe75ec
IAYH0hKT7QYJPGMNbxJyGBTyTEkBQwSWclK2py5gUOKxPyn29ce/fTYDOjaD
RnXhjuq3BJxN/aOKSQNGAi4l+H4gsGPZUK8lbYDUYkS01ZqEOJ30cJYZ8H3P
QVEWm8TnDcOpwmIDjt2wFFXMJXGqgmu6esSAi0l2ccb5JPLSi/hXMgzof+y/
LWMhifMt4bp2oQHxp38QypeS6Gxt8bjjbkBaygxhyzIS21mbuV87GXAo5GdB
7woSrJ2zUhg7AyrHfovyCiARdMb4T/BMA3q/bdvSuIZEfy5dceG1HgLP2RHq
SBIKbmL0jVY9NjaWhdllkMh3z95kv1uP5BHxlO0BEtPNK86HJemR57OowTaL
hEtu1YY8sR43a2862eaQmPjJebGVUA83herV3HwSsquH9mwN0WO0wLqELSfh
VjCQPOWqR4Uwj/m08WN3lzFjPX0wvZdkW4ySiKjZzy2P7YNQwPMe/5eE+xvB
49fRfbhfz1Wbxkk4NLj5hUX1oVTycknXJAkBb3WcBb8Pa+kU5uonFNbzuvzk
q/tQVr8nLNaWwsxib2t/zz6sl2TYNy+nYGTUoRU9OpzT/Ngg3UthTpu0s5Kl
w0TySlHmOwojw7rbgVlP4DR5MiY1SwnT8DTRV4t7YAw92j7dUgVdHSt1xbMu
3PPqgPNRFTzZ5oTfXS0k06stXWeo0chxk8vu0Wiq9Fh576QarCNch+b7GvwV
GPQggq3BYV723XVGNcYkZZGi4xrI9vrUDdqr8ZCv2MKyoxG/c92rjhAVxP5B
NTWnaeRULVkmKlZi52Dn2x45DU5o+Qf/IiX2nItba1NKo7ap9NC8AiVyZ+Tp
s8/SiMmfVf/4ByXKtY8cI6pp3Gj1vbwmXQl1ZtSJ9000Ev1bWyNilAhrScsM
76bR9eux2HFvJcKllg/zn9Co+yKy5oWXEgI3ud1tHY3RQl9Fl7sSSUXN9V5P
aRxVfVl2x0mJw9FmpncvaWwd8Lp9nK3EnYlicfUHGtcXtMVvGqfwoM7lWreZ
FlX08+ywUQod4mtTcyy0uLLh5qqQEQrd7cryg1ZamF+IbMMghbEzjhr+HC3E
aYMPA/QUpjZe9sy30eLlgIVPYC+FaRZIvzVPi/pdVQjqpjBvl5jt5aCFtDQr
apWKgqPLm7gYRy2aV3PigkkKbtSRuhNOWsj7+bND/6awqGD+5AMXLfKzGxJ4
HRSWBv7Oe+eqxVN7azH/EYX/AEwkXzE=
        "]]},
      Annotation[#, "Charting`Private`Tag$82069#4"]& ], 
     TagBox[
      {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVzn081AccwPGLy0NrnnLKDJ2kF81i0wO513fJqt2Vx3Gk8hjSC6VeipSK
YWrryevMKtI2Td3P03m4c3d9a4aI2u93ufv9PL7M0npwpyREWfvj83r/++HG
pAbt1WOxWIIP/a+1fZ2okCShyNa319ToNnYO68gkFQlVEfvvKCRKnF91Mziu
h4RvzHxeZRco0SMlrme3hoRp6zq30XglJtbbCYUMCQXzM0rgK/HqW5oO6CPh
aZBB5F03JVJfXdrJHyDhyGC68qS1Eg3zd/RvHiKBGxrLntBXone34R7eMAnL
NxweUeoU+Ft4VrTbYxLa9P7qONSpwN6ydSPOT0hoORLYaSJToMnoeNyKpySE
fPHyVdjvCjyatjfRaowEj3SBpLJAgQUCbYKXjoSPomJXBR5VYLHjkYQ9L0lI
8+vPykhUYKO6IL5ikgTvTDz+KV+BE17iuHXvSTjn6t1WZ67AFP2JqFBTCja8
WML4EHI83n8sKtOcgk5eNFFcLsezDeyo0iUU6C1Q5FmJ5HgrwSpydCkF7a8n
ygqz5fjvfc/d6cspcL5om2T3rRxji06Gi9wpYFc/+FWjJ8e0ZOPw5i8p2FQ9
ZMydacbTWy6GDa6l4Cd45nhK14zXpn8ROnlR8LlJW/vp/mYc3NUe0uhDQcAQ
93pmUzOGrTQJUgdTcHJf6uOOA83o13iZb5VOgeVDwnmLVoaJEzHznKMUXOdO
rTV6IsMcN5d6TiYFxGcbalRDMpTelNpyTlBQPXU1MI+UoUNZz/iSPArGfYo9
Qxtk+CbftNhcRMHwojL/nBMyLA3PGVnc+OHvjigiwEqG2rmkLP03FKj9bfyE
QimGhwmcZ6Yo4I+mG3YFSvFPyWq1doaCVS5eY77bpViS9GJN7zsKphfGLtu8
SYq+dPJIzUIVbHf106auluJlyQH+Ho4KXKW1FrksKW5LSl8m81BBvOs2QRTR
hOWaU/Uph1QQSpZE55s14dtEXlTGrAoOPnF34A02oO27CxEHMx/B92e3R08P
1ePo1jOdRuwekGR6mQaPSrDFqQvszvRA+31dgqGBBJOMKthcYzWcExSst/Ct
w6ZrjryWC2oIq0gzobJr8cFG79Ygcw1wdnUL5lQ1OJ10OTjqRw1ErO/O7/eo
wXsBZSEfW9Ew2yq9O+5QjTGe3jduFNHAZnb45y2own1j3ZP9IhrWzXNKS+YI
PFAe6WtRQoPn8/ppYorAbOOc4ayrNJSbXHnIjBF4hemwCaqgwavPcYrXS6A6
Q3h+romG3NCBtvUSAvnNaRmBfTTYR+Zu1e4lMDCFfS9vgAa9oRXuDtEEhjmI
rBRDNIiSdy8T7iIwoVAmcfqHhpBLzwdaggjM3cnSzr6gYZF/qWclEHj77Q8x
Fe9p6PikvOe6NYGtVfa1fSwGJiaPxY9aEtgVUztvps8Aq/BrrYsZgX2dj64c
M2SgiNYfbjQgcPpnG02AGQNpvJ6tvRNinPcjVuZZMFBp15W7UidGA304LLdk
AP5Ibzj4TIyW+2PMnawZSH7lN754WIw29q8jI2wYUM/UzET0i9FB9V3VeVsG
7kvXTN7SiNElf+m7VnsGUjnxf89RYnTfWCmY5TJg5Km74/dAjP8BKJ59sQ==

        "]]},
      Annotation[#, "Charting`Private`Tag$82069#5"]& ], 
     TagBox[
      {RGBColor[0.772079, 0.431554, 0.102387], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVj3s0VAkcgGdRardNyqOOg6j0XL3o9MAv1ZY4LCaPUTHNTkyz0bAdjwnt
qtBzPTqjENkWG63ujUiM373TUqTt3DsZ92biONrKrlSnYhCz7R/f+f77zvmc
JEeCD5oIBAK/z/zvBY63VGcYBt56p271ytBgR/8bRq5lwFjTIxz116BxaZVQ
2sWAbbGizrhOg25x0q793Qzoi72XjtlrUFbnEBbGM5ByavcSwSwNXhnnuMAe
BvoLk1RjEzSyW/MjfJ8xsHd/v0nIaxrNs/z12/sYqAmaxzb30ejxyDzSs5+B
b8YO7BljaSwXpR5Y8zcDpV57JOImGp+WbhhY/pIBj8LhfBFB4+wXb6WLBhko
jzw90VJOY3LCQZnNawZW6R8qinNpzPYbjtn8hgHzo6Z57lk0FixOiol8x0Dv
VJvUIY3Gel12dMVHBpS/zQ6iD9H4fvMN6YYpBq7LKvNufUtjnOl7cagFC18d
/+K59zQa0/THxEpLFlzJZ8nUJIXnbpuJS+ax0Cc95CwaobA6xibqhS0LGBBq
0L6k8NXDTfsTF7Lg8W7VNu1DCr+/+JNItZYFb+JCqE8BhQmxM0V317OQrVFb
TeVQmLEzL7zX/XPPP9tAn6HwquFamMtmFpwj1p5MSKewd9/9kPptLMiyK60O
R1MYvmR2sE7IQniU2Fq5kcKA+iJfm0QW7ldFx2naEGXvJUbrZBbcqKHnfmrE
E2tW1FkrWfAfN7j21yLeqbpjb53OQkn8oNK1DNG5tOvtvEwWbua6/hOQijiS
ZVFgqWLhQWxDe4YbYonoxMCsehauP0072lrdgsOf5KmmI59/9A7HfAg1isL9
lo+NspCG6UdGf1fjn7UrdcNjLLRKy2qqy9R4WT60+ukkC+THfb2L8tW4g4sd
IKZpYfv0aW1BiWosqlX4RlprwXupPqTQU40+8sT5jW5acAj+cn3R42Ys6/65
Lu5HLbya37T6mrEJx2We4pQJLbCaN+4msrtoP5m7N175BM6nznEOt2rEF7vO
dsww6wKvq8s2GVob8J5LJzic7YLVywYLxi/Vo3xGhZnTTB2ERtrDwYu3seHq
Ys97uTr4ObBElnuuDv/a4tEabNkNnR09r7LKa9EgLxKKL3SDwqsuovzxLXwQ
WBrytQ0H55vtPVw/kCjZ5FFZeZEDUQqXPH0diYdeP/qoV3EA+T4Bja4kKsqi
dsy9zMGvSY36wytJPD7zRH/qFQ621ccu0i0msZhvtwuu4MAiXv8daUuiLiUs
51MDB76/SAdOTxLoezchJaiHA50q8APdTmBQnNmDzGccnOs8GXG2jcBwZ5VN
cx8HfaeuKELuERhzprHW5TkHApPo6n+bCTwZIRieGOIgYgSFCwkCW8bPSyqm
OAhzv7S+SkVga40j2SPgoYNik9LzCeyUkMY5pjzsHL0RI8whsKfjSfExcx7i
4913G08TaCi06w6cwwN7UzgrKo1AY8AfSzLn8rAldlfFRiWB003haJMVD5NH
2gfnJhFo9YPE0mUBD9ldCYfbFQTaOX6I2mvHAzlkW10eS6Cz9lRNjj0Pl8id
eRlyAldk2U62OvJgIW9xEscQuHbLdb8JJx6ITC+Rl5TA/wAptIcd
        "]]},
      Annotation[#, "Charting`Private`Tag$82069#6"]& ], 
     TagBox[
      {RGBColor[0.363898, 0.618501, 0.782349], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVj3tUTAkcgEfTyjisJhVtTa+tCGtjPVYPPwmtImr0MtQ0oYwjSh51Z20P
NblN0y3kUYRUp1ikGqnVzy555bH3jql7TY91Cp2jwhK9Rmv/+M731/fH5yDb
FbTViMfjrf7K/7ayu1ZA0jTM2m1/ymaMwocv3tJyLQ1k864Zd59QODajUrxF
R4P4h1qbyloKF8Rt0W1upUGojUrnn6cwtsY2NJSjoa/W22F2HoWnh1l2vZ6G
mRXH+mzSKGSWHdno107DNhfb+RsSKTRRrm3z6aTh4/Zu/7QYCj0fm0R4vaBh
laODMFFCYWm4IsrtJQ31f4uW2q6k8EDC1ljLPhoWmZvKE0QUZvn3x7i/pUFi
sIokp1J43Gl/TMR7GuIelDa/EVCoacnaVjZAw+oVHr6d/bn4wf3SlkVfaDhi
Otirr8jFOP4HacgUBjp3vLnNn5uLv7YR0mQhA6EJfqMqu1xU1RpLz0xlYP/r
ypRVwly8GGMZ+WoaA77FjRrvATX2NC/ZvM+egUlGiwknVGP00ZTwgnkMfJkz
wzU0XI0JOwXh9T8xsNfesdBhrRrTVuWHdSxkQJpzRDLeW41nB0tCXdwZ+FRp
VmXtqsaOTfeCNcsZUJ23dpYN52CY87dBLWIGogqPf68/m4MBmkI/y30MiHrd
SxXDKoz9IBuzOMBAnvhl6uL3Kkx3m1VjkcyAJno0wfBahXWVdSKLgwwYTgR3
VOhU6Fisezc1k4F4u6XzU6pU+Ek55biwgIHG/Stdx+1Q4Znw9K5JGgbaBFlW
e7uzsX9UruB/YsA0wEpt00tieJi/69Dnr//nBLqObhLvVM9u6R9iwMhzwL6s
ncST8t4fnxsYkHctLPJ5SuIKdmfX1W+0sNf582DdNRILq3f7RVho4W1Yc/6h
ZBJ/ke+bfmOBFqLMIi9JJ5N4rjW1Jm6PFiKaxO15Sw/jcKyXNGlEC1MC/+25
Vq5EkSFPEp/8DGQ99dO2ijPxlW/2wwnGOugqCqtO5WfgbZdHYJutA15B/vCx
Z+kon1Bm7CBogRNGGYdNnqTh9bNOXrfzWoCcPnRz4p1UfOLh2RQkbAXtdyN/
mutTcFBeKJaqW6GuPYSXzE/B++uLgydbstBzNMXn8ZqDKFviWV5+lAXBnQtJ
wrsK3N73eKCtgIXokisNO1GBu89FrjA7yUL+umJFc50CfxOkv1CcZiGj6dWB
7IsKLOIeWAeVsfCueJm/KE+BLUmh1Oh1FojEW5xykwL96hOSAvUszFZ63kv8
SGBgnPH9zPavffXP2rE+AsMcCyz/6GTBxO3CGtVrAmPIG9Uu3Szk+lRnVDwn
8NBGXv9ILwuSpjlGA7cIbBzOkZV9YWFkPFn1NIfApst2VXoeB14NpSHxSgIf
yarGTPkc3Hs6Lso8lUD9w2dFhAkHF9cRJRGJBA6esm5db8rBlb+UNF9C4FjA
786ZZhxoFtXlX91A4Hg+JDaYc+BrNr82IoBA8x0yoYsVB/k3J9mgN4HWdh8j
JdYcDNXviYz3INBRm3GZEnFQnuxm5LyQwFnKaYYmOw4M/9zlP59L4DyPCv8R
Bw4mOjVEUzMJ/A8vwlnb
        "]]},
      Annotation[#, "Charting`Private`Tag$82069#7"]& ], 
     TagBox[
      {RGBColor[1, 0.75, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV1XlcTekfB/Cr/Zb2QtKmGClNUQzK15BGpV1KutWkTciulTBJYpKGTNpI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        "]]},
      Annotation[#, "Charting`Private`Tag$82069#8"]& ], 
     TagBox[
      {RGBColor[0.647624, 0.37816, 0.614037], AbsoluteThickness[1.6], Opacity[
       1.], LineBox[CompressedData["
1:eJwd1nk8VOsbAHAhDNmFyB6uuFK2rE9JC7JnX0NIkSXdRCJL241cImUpt7hp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        "]]},
      Annotation[#, "Charting`Private`Tag$82069#9"]& ], 
     TagBox[
      {RGBColor[0.571589, 0.586483, 0.], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV1nlUTV0UAPBSNKA0S/REA5XKUImyDemjNM+Tl4REJBlKMhRRJEUlqfuS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        "]]},
      Annotation[#, "Charting`Private`Tag$82069#10"]& ], 
     TagBox[
      {RGBColor[0.915, 0.3325, 0.2125], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwVknk01XkYxoWKaVKWy5HsYpLqWpNlHlKZKGvF13pd2+3+TlLTYhsmbdqX
KQolUzFl0jEJaXGqoYjq97X9bhKiW6a6NURCzJ0/3vOezz/P+5z3eYyFmwJi
FRUUFILk8//WNfwr+wDLIqxXnOHdStDQ85EVN7NoNI5rXHiaYNLiSmBMK4s1
45+1+tIJ7BJiWsPbWVh0SreyGwlE5QZBQRIWvjdvawwICM6OcpxfB4vaIP9V
d9YTULffQrw6WbzK6DNgfAim71vzwqOLxW7HJYF7PAlcmqZHuPawiLppalDj
TpCoeb/LoZeFTmCZX68LwSWSFsV/zeLzrdJVjx0Jnhc49M5/w4Kvk/KR2BOo
ST/FmPazkMWVlSXZEHhYlUjnvmNx+upwEY9PkLQlVqT9gUWu/1Nfk0UEWd6y
eKePLJZFLhRssyLIMdsRH/EvixLFMkPrBQRF3ybjMgdZzFw9Vc3bkqCiLSuu
aIjF6uQhn+r5BLXX1OMavrCo7li4doecW7JyY2Vf5WybnJ8q574o01iNcRaX
nnlm3pPzoNOfMQ4TLFJrfXnL5XqKWvYxIQoUytsE4xNy1vhwJzpdkeIKPyJc
Jr9vXLcy+ndliko9Wb3aQgJ+wVNh3TSK4JGaxeFy/25JwcJ/VCg0rl953LaY
wNe/J0ptBkWsvpJhsjVBhKU4ymYmhdFwldTdliBBaVCwfhZFtVWP5mL5v355
kSpIUac46iKq/XEJwaEbyoJzmhSFGyuWbVpKUBKvHSnVoRibeLHR6keCareC
iO/mUKw/0exT4Sbvh+4PEYvmUuQZbA0N9SB4+3hp+HYjCk9pZsLATwQjF++H
5ZpQcB7hwlfe8rzTvcPumlEk7lQk/fL8zfnhodPmU1wboF2O6wiiT/5Ksq3l
fnOqzeqFBFs2qpJqW4phkc3R0DiCzJUngl/aU9ydTAic3EBwfuRCkLkTxbTs
9/VJmwlehj1cV7GM4tmKRHXznQTB89QC2gIpVn9ZoKV+gcCnIs9LeztFo65t
nflHeV8HhZO8JAqHik8p3YMEu/iW5bwUintTVAWFIwRVV6r0eekUURffeToq
hsCkoPWT5l6K3BFhdiUvBMP7ZuWoZ1NI+yO7pa4hOEd29X5fQaEZndKXdiIE
snFxmtIwhcVJ3qHkVaEobN9ZnvBzM/JGC13yuTCMilwFyWPN4EdPv9VaGQH9
b8dDN6e0wENsWXpmjQBSz4MNKsqtcNYfiHaPjcID80YYHGyFaEWiXVOWEGKV
ImVj1TY4HVm7PL04GpXnzVwfHG9Db2iGnrUsBk+cXWoD1NvRYvrFdMqiOIyI
8wIFR9rR3/LwRsK2eDzyK1g3U5uDr9K71rVvRRAudSkuPsnB6Y3tNfiLseFD
09CLbA4liYdHS4LESCyMXK5xhsNUVfs43QgxMlR39aSd5dAQVnzui1iMfEm9
XkARh945l0/d2y1GW3LQsfFKDpEDNX8crBLDq3pLsn8Hh46LtH7EiIF/gvKj
vZ0cJN1znfdbMAg2yda+3cVhxtjBJ3MWMYg/cPO6eR8HcQEvzN2Zwe4QBdnY
ew7v1TI189cxuDt6WFg0wWGzis2UrAMMaksNyzoUJDjT/TXP8jiDRmHZ5Gwl
CcqNOsmTHAYdDS35qdMl8n7bQfcSg5FcvXa/2RKI/+4su13DYNLn6ry9GhJM
ODjGi+oYTFPC1ltaEnj1L3DjNTHQYoTq5roSaO8wCN/ynIGe4efIUD0J2nVc
C016GJg07yk9pi/B60w71ZY3DCz36XyrNZTAoETr1F4ZA2vny95jxhK07f+w
3GmIwX9VEYlt
        "]]},
      Annotation[#, "Charting`Private`Tag$82069#11"]& ], 
     TagBox[
      {RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVx3k0VQkcwHETshyRh2dKyJIZqkGWU5Z+LTIdzsgyZanQ65U3r1CmaSRj
KsuTtHJIhRoTRWlDJfoVmWRJ9+K5t9dm3r0P99mGlKwz88f3fM7XQhAbuGuO
ioqK33/97wLzuzkZBAHVRU8C4yLk2NQ9RIjbCSiWWK/NyJbj7DelQcJOAspT
1vo53JKjc4ywc3sXAcaixKRr9XIUVZgFB9MElKpbrRjrkGP+BEX5ywjYrVNj
7cnIkVyTFebzlgBnDLvOH5GjhuSHN+vfE5C7aM2z1zNy9GjVCPfsJuBUfteW
em0Gr4Ym7nBgCWgILJfkLmbwdaGr3LaHANe0wsgqOwZ1FcNCqz4CHBxg2W5n
BuPjdon4AwTUl+wV3/BmMN13MMptiIDrfzot0/VnMNf616jwfwgIHpLlmYUy
WCVN3108RoC3+BdfsZjBUbcbQtcZAvpnZ1t9MxicY+giDFMhwd7PPbXlLIO8
gdqdSXNISNd912+Vx6BDYZvgr7kkVC5fbbGjhMEY1dHILXokaFmJ1P3rGPzt
zeHIBH0S+po3xNU3MphZqRZZYEBCTUp9x6I2Bsui+BEKYxJe5cYHpckY7G1e
tf3gYhK2tl7xCxhlcGf2kdAcRxKmFocPJJizGBetFVrtRMLLhuNO1dYsHvM+
F/LOhYQyR+8CpS2Ll8eLgm3cSAgZTs22cWbx3bbnm6vWkTC6wP6JxkYWQ5bo
BkqDSDA9IOx7HM2iX9VFH/5BEvpVp0aK7rIoGhXMGsWTkH/+PBNbxWKyg12F
UQIJmxe+WOVazeKD0gemRkkkfIiQxd59yqJlYeewQRoJXr07T+x5xeIniV6u
fg4JannPMkf6WSwITZbrVJGw91HdcJOlAgenxImqn0hwaz2WuSlFgaEhvrZf
PpOw5OXwBzOJAp/dWyod/EJCC7u0VXlcgXnifvvX0yToaJ9LTjqtQC8qWn5b
vR2GjtIq6RcUePHePp9wo3ZocvGqtb+twI3ig18/dG4H7JCIRmgFXuk6WhHz
czt4DWyRGn3bgxMiz8hDk+1QuiLgdNjjHjSdPrt1f0IH1N3U8G9b2YuK7080
aap1Qtb4p5KR8l6st2kBsxOdUGfmO2lv3IdizWI1Cy0pdOq5P38U24f3L1t7
1p+Vwn6xf/K153340t2jIVC/C5YrjmaZGnA4Lr4YFHmqC+SjU8LsYA4b/Qs3
z+NTsK3tS3jAJQ4FqzxKSrIp2HSev622i8OfBlrH3uRQsL2y4nMNxeG+KxFe
vDwKcnkJa2poDn/XSu5OzKcgsX+Mfijj8BL9wiSwmIIIVsfhznsOpYeCz0zd
p+Cj1Dv5TA+HPtVxhwJkFBTt087hfeYwIEatMe0tBQGJtfM1xzkMsczh17yn
4PiPPh7T/31UxsN7NgwFTtGCYsUEhylhKoOT/RRkLix8UTnD4eOJk4LiGQqM
m/8QbpirxIZy8zsyFRr+FmlNuGgosUVwZ3a+Kg2l69XX2WgqUdbUcemwBg0z
X9ly6tpKHL9g0uU/n4YDHK/g6TwlzvrdXJLGo6FhJb/5lq4S56rCgUeGNAxn
pZbl6ynRcI9A32YBDUfSeJJ4fSWamH+M2GpCQ/eU8NgunhIt21PLz5jS8N3q
k46BBkq0kxhPN5jTEHLqavZqQyU6ul/3nbSgYdK8sczOSIn/AmsMqMQ=
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$82069#12"]& ], {}}, {{}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{0, Rational[1, 8] Pi}, {-0.8630038364404202, 
     0.6298607007433048}}, {{0, 0.39269908169872414`}, {-0.8630038364404202, 
     0.6298607007433048}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output"]
}, Open  ]],

Cell["\<\
So we can focus on a single term to see when it stops being complex:\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"complexterm", "[", 
  RowBox[{"[", "17", "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", " ", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "3"}]]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SqrtBox["2"], " ", 
          RowBox[{"Cos", "[", "t", "]"}], " ", 
          RowBox[{"Sin", "[", "t", "]"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["54", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{"216", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "t", "]"}], "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
         FractionBox[
          RowBox[{"1440", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "t", "]"}], "4"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{"1280", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "t", "]"}], "6"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{"54", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "t"}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{"144", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "t"}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
         FractionBox[
          RowBox[{"480", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "t", "]"}], "4"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "t"}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{"18", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "t"}], "]"}], "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{"24", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "t"}], "]"}], "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "t"}], "]"}], "3"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
         FractionBox[
          RowBox[{"1296", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
           SqrtBox[
            RowBox[{"3", "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "t"}], "]"}]}]], " ", 
           RowBox[{"Sin", "[", "t", "]"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{"1728", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "t", "]"}], "4"], " ", 
           SqrtBox[
            RowBox[{"3", "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "t"}], "]"}]}]], " ", 
           RowBox[{"Sin", "[", "t", "]"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
         FractionBox[
          RowBox[{"432", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "t"}], "]"}], " ", 
           SqrtBox[
            RowBox[{"3", "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "t"}], "]"}]}]], " ", 
           RowBox[{"Sin", "[", "t", "]"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
         FractionBox[
          RowBox[{"1296", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "t", "]"}], "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{"5184", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "t", "]"}], "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{"576", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "t", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "t", "]"}], "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
         FractionBox[
          RowBox[{"864", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "t"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "t", "]"}], "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{"1728", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "t"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "t", "]"}], "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
         FractionBox[
          RowBox[{"144", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "t"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "t", "]"}], "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{"648", " ", 
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"3", "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "t"}], "]"}]}]], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "t", "]"}], "3"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{"864", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
           SqrtBox[
            RowBox[{"3", "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "t"}], "]"}]}]], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "t", "]"}], "3"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{"216", " ", 
           SqrtBox["2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "t"}], "]"}], " ", 
           SqrtBox[
            RowBox[{"3", "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "t"}], "]"}]}]], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "t", "]"}], "3"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{"2160", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "t", "]"}], "4"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
         FractionBox[
          RowBox[{"1440", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "t", "]"}], "4"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{"720", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "t"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "t", "]"}], "4"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
         FractionBox[
          RowBox[{"864", " ", 
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"3", "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "t"}], "]"}]}]], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "t", "]"}], "5"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{"432", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "t", "]"}], "6"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
         RowBox[{"\[Sqrt]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "-", 
                  RowBox[{"24", " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "4"]}], "-", 
                  RowBox[{"6", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "t"}], "]"}]}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "t"}], "]"}]}], "-", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "t"}], "]"}], "2"], "-", 
                  RowBox[{"72", " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}], "-", 
                  RowBox[{"48", " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}], "-", 
                  RowBox[{"24", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "t"}], "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "4"]}]}], ")"}], "3"]}], 
              ")"}], "/", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{"2", " ", 
                 SqrtBox["2"], " ", 
                 RowBox[{"Cos", "[", "t", "]"}], " ", 
                 RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "6"]}], 
            "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               FractionBox["54", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "+", 
               FractionBox[
                RowBox[{"216", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "t", "]"}], "2"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "-", 
               FractionBox[
                RowBox[{"1440", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "t", "]"}], "4"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "+", 
               FractionBox[
                RowBox[{"1280", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "t", "]"}], "6"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "+", 
               FractionBox[
                RowBox[{"54", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "t"}], "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "+", 
               FractionBox[
                RowBox[{"144", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "t"}], "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "-", 
               FractionBox[
                RowBox[{"480", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "t", "]"}], "4"], " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "t"}], "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "+", 
               FractionBox[
                RowBox[{"18", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "t"}], "]"}], "2"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "+", 
               FractionBox[
                RowBox[{"24", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "t"}], "]"}], "2"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "+", 
               FractionBox[
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "t"}], "]"}], "3"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "-", 
               FractionBox[
                RowBox[{"1296", " ", 
                 SqrtBox["2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
                 SqrtBox[
                  RowBox[{"3", "+", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "t"}], "]"}]}]], " ", 
                 RowBox[{"Sin", "[", "t", "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "+", 
               FractionBox[
                RowBox[{"1728", " ", 
                 SqrtBox["2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "t", "]"}], "4"], " ", 
                 SqrtBox[
                  RowBox[{"3", "+", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "t"}], "]"}]}]], " ", 
                 RowBox[{"Sin", "[", "t", "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "-", 
               FractionBox[
                RowBox[{"432", " ", 
                 SqrtBox["2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "t"}], "]"}], " ", 
                 SqrtBox[
                  RowBox[{"3", "+", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "t"}], "]"}]}]], " ", 
                 RowBox[{"Sin", "[", "t", "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "-", 
               FractionBox[
                RowBox[{"1296", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "t", "]"}], "2"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "+", 
               FractionBox[
                RowBox[{"5184", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "t", "]"}], "2"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "+", 
               FractionBox[
                RowBox[{"576", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "t", "]"}], "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "t", "]"}], "2"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "-", 
               FractionBox[
                RowBox[{"864", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "t"}], "]"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "t", "]"}], "2"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "+", 
               FractionBox[
                RowBox[{"1728", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "t"}], "]"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "t", "]"}], "2"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "-", 
               FractionBox[
                RowBox[{"144", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "t"}], "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "t", "]"}], "2"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "+", 
               FractionBox[
                RowBox[{"648", " ", 
                 SqrtBox["2"], " ", 
                 SqrtBox[
                  RowBox[{"3", "+", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "t"}], "]"}]}]], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "t", "]"}], "3"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "+", 
               FractionBox[
                RowBox[{"864", " ", 
                 SqrtBox["2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
                 SqrtBox[
                  RowBox[{"3", "+", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "t"}], "]"}]}]], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "t", "]"}], "3"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "+", 
               FractionBox[
                RowBox[{"216", " ", 
                 SqrtBox["2"], " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "t"}], "]"}], " ", 
                 SqrtBox[
                  RowBox[{"3", "+", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "t"}], "]"}]}]], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "t", "]"}], "3"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "+", 
               FractionBox[
                RowBox[{"2160", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "t", "]"}], "4"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "-", 
               FractionBox[
                RowBox[{"1440", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "t", "]"}], "4"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "+", 
               FractionBox[
                RowBox[{"720", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "t"}], "]"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "t", "]"}], "4"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "-", 
               FractionBox[
                RowBox[{"864", " ", 
                 SqrtBox["2"], " ", 
                 SqrtBox[
                  RowBox[{"3", "+", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "t"}], "]"}]}]], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "t", "]"}], "5"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
               "+", 
               FractionBox[
                RowBox[{"432", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "t", "]"}], "6"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]]}], 
              ")"}], "2"]}], ")"}]}]}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}]}]], "Output"]
}, Open  ]],

Cell["\<\
The problem can only come from the expression under the square root, namely\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"badterm", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "4"]}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "t"}], "]"}]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "t"}], "]"}]}], "-", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "t"}], "]"}], "2"], "-", 
           RowBox[{"72", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"]}], "-", 
           RowBox[{"48", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"]}], "-", 
           RowBox[{"24", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "t"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "4"]}]}], ")"}], "3"]}], ")"}], 
      "/", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SqrtBox["2"], " ", 
          RowBox[{"Cos", "[", "t", "]"}], " ", 
          RowBox[{"Sin", "[", "t", "]"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "6"]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox["54", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"216", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
        FractionBox[
         RowBox[{"1440", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "4"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"1280", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "6"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"54", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "t"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"144", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "t"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
        FractionBox[
         RowBox[{"480", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "t"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"18", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "t"}], "]"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"24", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "t"}], "]"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "t"}], "]"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
        FractionBox[
         RowBox[{"1296", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
          SqrtBox[
           RowBox[{"3", "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "t"}], "]"}]}]], " ", 
          RowBox[{"Sin", "[", "t", "]"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"1728", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "4"], " ", 
          SqrtBox[
           RowBox[{"3", "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "t"}], "]"}]}]], " ", 
          RowBox[{"Sin", "[", "t", "]"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
        FractionBox[
         RowBox[{"432", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "t"}], "]"}], " ", 
          SqrtBox[
           RowBox[{"3", "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "t"}], "]"}]}]], " ", 
          RowBox[{"Sin", "[", "t", "]"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
        FractionBox[
         RowBox[{"1296", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"5184", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"576", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
        FractionBox[
         RowBox[{"864", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "t"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"1728", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "t"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
        FractionBox[
         RowBox[{"144", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "t"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"648", " ", 
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"3", "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "t"}], "]"}]}]], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"864", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
          SqrtBox[
           RowBox[{"3", "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "t"}], "]"}]}]], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"216", " ", 
          SqrtBox["2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "t"}], "]"}], " ", 
          SqrtBox[
           RowBox[{"3", "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "t"}], "]"}]}]], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"2160", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "4"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
        FractionBox[
         RowBox[{"1440", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "4"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"720", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "t"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "4"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
        FractionBox[
         RowBox[{"864", " ", 
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{"3", "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "t"}], "]"}]}]], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "5"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"432", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "6"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{"Cos", "[", "t", "]"}], " ", 
             RowBox[{"Sin", "[", "t", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]]}], ")"}],
       "2"]}], ")"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3456", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "t", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"22830", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "t"}], "]"}]}], "+", 
        RowBox[{"6392", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "t"}], "]"}]}], "+", 
        RowBox[{"13595", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"6", " ", "t"}], "]"}]}], "+", 
        RowBox[{"3170", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"8", " ", "t"}], "]"}]}], "+", 
        RowBox[{"439", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"10", " ", "t"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6829"}], "+", 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", 
            SqrtBox[
             RowBox[{"3", "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "t"}], "]"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"845", " ", 
               RowBox[{"Sin", "[", "t", "]"}]}], "-", 
              RowBox[{"1437", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"3", " ", "t"}], "]"}]}], "+", 
              RowBox[{"423", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"5", " ", "t"}], "]"}]}], "+", 
              RowBox[{"162", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"7", " ", "t"}], "]"}]}], "+", 
              RowBox[{"81", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"9", " ", "t"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "t"}], "]"}], "-", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "t"}], "]"}]}]}], ")"}], "6"]}], ")"}]}]], "Output"]
}, Open  ]],

Cell["So now we solve for when this expression vanishes.", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"badterm", "\[Equal]", "0"}], "&&", 
    RowBox[{"0", "<", "t", "<", 
     RowBox[{"1", "/", "2"}]}]}], ",", "t", ",", "Reals"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"t", "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"ArcTan", "[", 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"16", "-", 
          RowBox[{"992", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"9689", " ", 
           SuperscriptBox["#1", "4"]}], "-", 
          RowBox[{"36232", " ", 
           SuperscriptBox["#1", "6"]}], "+", 
          RowBox[{"100908", " ", 
           SuperscriptBox["#1", "8"]}], "-", 
          RowBox[{"197080", " ", 
           SuperscriptBox["#1", "10"]}], "+", 
          RowBox[{"238166", " ", 
           SuperscriptBox["#1", "12"]}], "-", 
          RowBox[{"197080", " ", 
           SuperscriptBox["#1", "14"]}], "+", 
          RowBox[{"100908", " ", 
           SuperscriptBox["#1", "16"]}], "-", 
          RowBox[{"36232", " ", 
           SuperscriptBox["#1", "18"]}], "+", 
          RowBox[{"9689", " ", 
           SuperscriptBox["#1", "20"]}], "-", 
          RowBox[{"992", " ", 
           SuperscriptBox["#1", "22"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["#1", "24"]}]}], "&"}], ",", "7"}], "]"}], 
      "]"}]}]}], "}"}], "}"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "So, as claimed in the paper, the correct value of ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]]],
 " is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["t", "0"], "=", 
    RowBox[{"2", 
     RowBox[{"arctan", "(", "\[Alpha]", ")"}]}]}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox["\[Alpha]", TraditionalForm]]],
 " is the seventh root of the polynomial"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"16", "-", 
    RowBox[{"992", " ", 
     SuperscriptBox["#1", "2"]}], "+", 
    RowBox[{"9689", " ", 
     SuperscriptBox["#1", "4"]}], "-", 
    RowBox[{"36232", " ", 
     SuperscriptBox["#1", "6"]}], "+", 
    RowBox[{"100908", " ", 
     SuperscriptBox["#1", "8"]}], "-", 
    RowBox[{"197080", " ", 
     SuperscriptBox["#1", "10"]}], "+", 
    RowBox[{"238166", " ", 
     SuperscriptBox["#1", "12"]}], "-", 
    RowBox[{"197080", " ", 
     SuperscriptBox["#1", "14"]}], "+", 
    RowBox[{"100908", " ", 
     SuperscriptBox["#1", "16"]}], "-", 
    RowBox[{"36232", " ", 
     SuperscriptBox["#1", "18"]}], "+", 
    RowBox[{"9689", " ", 
     SuperscriptBox["#1", "20"]}], "-", 
    RowBox[{"992", " ", 
     SuperscriptBox["#1", "22"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["#1", "24"]}]}], "&"}], "[", "z", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"16", "-", 
  RowBox[{"992", " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"9689", " ", 
   SuperscriptBox["z", "4"]}], "-", 
  RowBox[{"36232", " ", 
   SuperscriptBox["z", "6"]}], "+", 
  RowBox[{"100908", " ", 
   SuperscriptBox["z", "8"]}], "-", 
  RowBox[{"197080", " ", 
   SuperscriptBox["z", "10"]}], "+", 
  RowBox[{"238166", " ", 
   SuperscriptBox["z", "12"]}], "-", 
  RowBox[{"197080", " ", 
   SuperscriptBox["z", "14"]}], "+", 
  RowBox[{"100908", " ", 
   SuperscriptBox["z", "16"]}], "-", 
  RowBox[{"36232", " ", 
   SuperscriptBox["z", "18"]}], "+", 
  RowBox[{"9689", " ", 
   SuperscriptBox["z", "20"]}], "-", 
  RowBox[{"992", " ", 
   SuperscriptBox["z", "22"]}], "+", 
  RowBox[{"16", " ", 
   SuperscriptBox["z", "24"]}]}]], "Output"]
}, Open  ]],

Cell["\<\
and we see that the seventh root is the smallest positive root:\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"N", "[", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"16", "-", 
           RowBox[{"992", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"9689", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"36232", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           RowBox[{"100908", " ", 
            SuperscriptBox["#1", "8"]}], "-", 
           RowBox[{"197080", " ", 
            SuperscriptBox["#1", "10"]}], "+", 
           RowBox[{"238166", " ", 
            SuperscriptBox["#1", "12"]}], "-", 
           RowBox[{"197080", " ", 
            SuperscriptBox["#1", "14"]}], "+", 
           RowBox[{"100908", " ", 
            SuperscriptBox["#1", "16"]}], "-", 
           RowBox[{"36232", " ", 
            SuperscriptBox["#1", "18"]}], "+", 
           RowBox[{"9689", " ", 
            SuperscriptBox["#1", "20"]}], "-", 
           RowBox[{"992", " ", 
            SuperscriptBox["#1", "22"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "24"]}]}], "&"}], ",", "i"}], "]"}], "]"}]}],
      "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "24"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 TagBox[GridBox[{
    {"1", 
     RowBox[{"-", "7.137137990879062`"}]},
    {"2", 
     RowBox[{"-", "2.611992202125166`"}]},
    {"3", 
     RowBox[{"-", "1.357833158899749`"}]},
    {"4", 
     RowBox[{"-", "0.7364675059270899`"}]},
    {"5", 
     RowBox[{"-", "0.38284953499722596`"}]},
    {"6", 
     RowBox[{"-", "0.14011218520336227`"}]},
    {"7", "0.14011218520336227`"},
    {"8", "0.38284953499722596`"},
    {"9", "0.7364675059270899`"},
    {"10", "1.357833158899749`"},
    {"11", "2.611992202125166`"},
    {"12", "7.137137990879062`"},
    {"13", 
     RowBox[{
      RowBox[{"-", "1.146498610648357`"}], "-", 
      RowBox[{"1.0263948976852502`", " ", "\[ImaginaryI]"}]}]},
    {"14", 
     RowBox[{
      RowBox[{"-", "1.146498610648357`"}], "+", 
      RowBox[{"1.0263948976852502`", " ", "\[ImaginaryI]"}]}]},
    {"15", 
     RowBox[{
      RowBox[{"-", "0.8762743632999427`"}], "-", 
      RowBox[{"0.48181245337089423`", " ", "\[ImaginaryI]"}]}]},
    {"16", 
     RowBox[{
      RowBox[{"-", "0.8762743632999427`"}], "+", 
      RowBox[{"0.48181245337089423`", " ", "\[ImaginaryI]"}]}]},
    {"17", 
     RowBox[{
      RowBox[{"-", "0.4841743977370015`"}], "-", 
      RowBox[{"0.4334537580870285`", " ", "\[ImaginaryI]"}]}]},
    {"18", 
     RowBox[{
      RowBox[{"-", "0.4841743977370015`"}], "+", 
      RowBox[{"0.4334537580870285`", " ", "\[ImaginaryI]"}]}]},
    {"19", 
     RowBox[{"0.4841743977370015`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.4334537580870285`", " ", "\[ImaginaryI]"}]}]},
    {"20", 
     RowBox[{"0.4841743977370015`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.4334537580870285`", " ", "\[ImaginaryI]"}]}]},
    {"21", 
     RowBox[{"0.8762743632999427`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.48181245337089423`", " ", "\[ImaginaryI]"}]}]},
    {"22", 
     RowBox[{"0.8762743632999427`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.48181245337089423`", " ", "\[ImaginaryI]"}]}]},
    {"23", 
     RowBox[{"1.146498610648357`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.0263948976852502`", " ", "\[ImaginaryI]"}]}]},
    {"24", 
     RowBox[{"1.146498610648357`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.0263948976852502`", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Most scalene acute triangle", "Section"],

Cell[TextData[{
 "The same strategy works for finding the most scalene acute triangle. The \
points of interest are those on the curve \n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     OverscriptBox["p", "~"], "(", "t", ")"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"cos", "(", "t", ")"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         SqrtBox["3"]], ",", 
        FractionBox["1", 
         SqrtBox["3"]], ",", 
        FractionBox["1", 
         SqrtBox["3"]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"sin", "(", "t", ")"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         SqrtBox["2"]], ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}]}], ")"}]}]}]}], TraditionalForm]]]
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"p2", "[", "t_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Cos", "[", "t", "]"}], " ", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "3", "]"}]}], 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "+", 
    RowBox[{
     RowBox[{"Sin", "[", "t", "]"}], 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}]}]}], ";"}]], "Input"],

Cell[TextData[{
 "and the distance from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["p", "~"], "(", "t", ")"}], TraditionalForm]]],
 " to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"q", "(", "x", ")"}], TraditionalForm]]],
 " is"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ArcCos", "[", 
  RowBox[{
   RowBox[{"p2", "[", "t", "]"}], ".", 
   RowBox[{"q", "[", "x", "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"ArcCos", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     SqrtBox[
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["x", "2"]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["x", "2"]}]]], " ", 
     RowBox[{"Cos", "[", "t", "]"}]}], 
    SqrtBox["3"]], "+", 
   RowBox[{"x", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"1", "-", 
       SuperscriptBox["x", "2"]}], 
      RowBox[{"1", "+", 
       SuperscriptBox["x", "2"]}]]], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"Cos", "[", "t", "]"}], 
       SqrtBox["3"]], "-", 
      FractionBox[
       RowBox[{"Sin", "[", "t", "]"}], 
       SqrtBox["2"]]}], ")"}]}], "+", 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"Cos", "[", "t", "]"}], 
       SqrtBox["3"]], "+", 
      FractionBox[
       RowBox[{"Sin", "[", "t", "]"}], 
       SqrtBox["2"]]}], ")"}]}]}], "]"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "whereas the distance from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["p", "~"], "(", "t", ")"}], TraditionalForm]]],
 " to either of the bounding great circles is ",
 Cell[BoxData[
  FormBox[
   RowBox[{"arcsin", "(", 
    FractionBox[
     RowBox[{"sin", "(", "t", ")"}], "2"], ")"}], TraditionalForm]]],
 ". So we solve for those values of ",
 Cell[BoxData[
  FormBox["x", TraditionalForm]]],
 " for which these two distances are equal:"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sols2", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ArcCos", "[", 
      RowBox[{
       FractionBox[
        RowBox[{
         SqrtBox[
          FractionBox[
           RowBox[{"1", "-", 
            SuperscriptBox["x", "2"]}], 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}]]], " ", 
         RowBox[{"Cos", "[", "t", "]"}]}], 
        SqrtBox["3"]], "+", 
       RowBox[{"x", " ", 
        SqrtBox[
         FractionBox[
          RowBox[{"1", "-", 
           SuperscriptBox["x", "2"]}], 
          RowBox[{"1", "+", 
           SuperscriptBox["x", "2"]}]]], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"Cos", "[", "t", "]"}], 
           SqrtBox["3"]], "-", 
          FractionBox[
           RowBox[{"Sin", "[", "t", "]"}], 
           SqrtBox["2"]]}], ")"}]}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"Cos", "[", "t", "]"}], 
           SqrtBox["3"]], "+", 
          FractionBox[
           RowBox[{"Sin", "[", "t", "]"}], 
           SqrtBox["2"]]}], ")"}]}]}], "]"}], "\[Equal]", 
     RowBox[{"ArcSin", "[", 
      RowBox[{
       RowBox[{"Sin", "[", "t", "]"}], "/", "2"}], "]"}]}], ",", "x"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", "\[Rule]", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "t", "]"}], "2"]}], "-", 
                 RowBox[{
                  SqrtBox["6"], " ", 
                  RowBox[{"Cos", "[", "t", "]"}], " ", 
                  RowBox[{"Sin", "[", "t", "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  SqrtBox["3"], " ", 
                  RowBox[{"Cos", "[", "t", "]"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    FractionBox[
                    SuperscriptBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], "2"], "4"]}]]}], "-", 
                 RowBox[{"3", " ", 
                  SqrtBox["2"], " ", 
                  RowBox[{"Sin", "[", "t", "]"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    FractionBox[
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}]]}]}], 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}]}]]}], "-", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "t", "]"}], "4"], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], ")"}], "2"]], "-", 
                 FractionBox[
                  RowBox[{
                   SqrtBox["6"], " ", 
                   SuperscriptBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], "3"], " ", 
                   RowBox[{"Sin", "[", "t", "]"}]}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], ")"}], "2"]], "+", 
                 TemplateBox[{"23"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], "+", 
                 FractionBox[
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )]], "+", 
                 FractionBox[
                  SuperscriptBox[
                   RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], ")"}], 
                   RowBox[{"1", "/", "3"}]], 
                  RowBox[{"3", " ", 
                   SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]]}]]}]]}], "-", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", 
                  FractionBox[
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "t", "]"}], "4"], 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{"\" \[CenterEllipsis]\"", #, 
                    "\"\[CenterEllipsis] \""}], Background -> GrayLevel[0.75],
                     BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], "2"]}], "+", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )]}], ")"}], "2"]]}], "+", 
                 TemplateBox[{"35"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )]}]]}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", "\[Rule]", 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton",
              DisplayFunction->(FrameBox[
                
                RowBox[{
                 "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                Background -> GrayLevel[0.75], 
                BaseStyle -> {
                 "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                  ShowStringCharacters -> False}, BaselinePosition -> 
                Baseline, ContentPadding -> False, 
                FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                RoundingRadius -> 7]& )]}], "}"}], ",", 
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton",
            DisplayFunction->(FrameBox[
              RowBox[{"\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}],
               Background -> GrayLevel[0.75], 
              BaseStyle -> {
               "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                ShowStringCharacters -> False}, BaselinePosition -> Baseline, 
              ContentPadding -> False, FrameMargins -> {{1, 1}, {1, 2}}, 
              FrameStyle -> None, RoundingRadius -> 7]& )], ",", 
           RowBox[{"{", 
            RowBox[{"x", "\[Rule]", 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton",
              DisplayFunction->(FrameBox[
                
                RowBox[{
                 "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                Background -> GrayLevel[0.75], 
                BaseStyle -> {
                 "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                  ShowStringCharacters -> False}, BaselinePosition -> 
                Baseline, ContentPadding -> False, 
                FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                RoundingRadius -> 7]& )]}], "}"}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{58., {2., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{50., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 238, 18808204470427665721, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 238, 18808204470427665721, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 238, 18808204470427665721, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[238]]], "Output"]
}, Open  ]],

Cell[TextData[{
 "Again, we\[CloseCurlyQuote]re looking for the smallest value of ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]]],
 " that yields a real solution"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "/.", "#"}], "&"}], "/@", "sols2"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", 
     RowBox[{"\[Pi]", "/", "8"}]}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, {}, {}, 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8lNsfB3BFRW4loSQVLbpUlBKpPqFN+skuFK7IUiFXSrYWkXRFSREt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       "]]},
     Annotation[#, "Charting`Private`Tag$107967#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV03k41AkYB3BSkS0xjg4pVyW1pe3YhP1G9bCRY9SWUBqrpNwlSrsxmMI6
ytolQkooOSJJx85vRs4kxEyOkvx+Y36OVUM1jnb2j/d5n89f3+f9Ps+rx/Jn
es2Sk5PzkM3/+1Wg8qNzvVx8jjKLCFchkWQ5qhX3lgtDy8YneotJZFyMjG3q
58KqT2wXYEQi/5nmzAIRF2ZjRsWNP5Aon8kPdBjiov1wefBiMxL/WJgPJP3L
RfH3XhE/WZFoCn95sFXCRajz4b05NiQE1awm9a9c5OjMPRliT6JfOo7901yU
Ombn9jqTGDG9fD9VnsBSs4/E6EES0tBlqwVzCJSuKl5Z5U6C8dlKxVWFgEQj
ZkfWMRLLt3ZEZDAIxM8WMxt9SBifOTHeo0UghHHxwUs/EpafErs9VhB4fqTE
MiiERMBod+ExEwKRLvGLgqJIhK8PWJ6/mcCH7CClag6JS74KVwa3Ebg5M2E+
Fksii14TdsqSQCFP5zfjZBLNVIh1EJPAG4dm/lAGibXvVD9cOE1A16H1oUMZ
CXtKlwgJJfC3+q09+eWyvBGTbP9wAmf4XOnXB7K+phzdjkYROOloV3m5moT5
kuT2XSkEnr0lez34JOyYajXflRMo+LX+nNZrEqf4anlpnwjkpM69GPGJREKj
XtSVzwRMHN/n2o2TKGndyIqbJPCEKpJofCYheee0/IICD1P+tQcypbL7ppNT
PdR5sLMdy02QpxC/lcFZvYmHpYnj49MqFIryGd4VQTwYyXuWOBtRiHr9zFLh
LA99XopHpWsouM3y1XY6z8MvVOLqrLUUlN1qm4fYPDx9PqHev57CsYXhWwz/
5OFTou+G/Vso6IYMzLpaycNYoZyayJJCys6HmQFTPKSWML1HXCiE97q3rY3h
wz1Cxck9hoLE2iLTK5YPo2+FIwUcCqdKlx3PSuDjxPXFReOXKLhGdUkZf/Fh
W2aTEhtHYbuxi770Nh9N+9iWhUkUvp7ZF1hXz0diaO5dIp1CyALbhV4LalBs
XW7seY9CoPk22+spNRBLfGuL2ihIs3ax6KTnOGBqyy1XF6ElIN3j7I1ayAt1
b35himBqrT/Tk1OH54lT7MLLItTvNs3fkVGP6+yKU4qPRbhVmmb6/k4DHNaL
VQpGRdA0WOdzuKARdjHDNmd0BtEqrxS55HETYh33irrtBlGhFJzXUv8Cuy94
GvmFDWKdpqoPq6YZopZgIiBnEKMJExqbOl5iUjk22r5xEAYczgZ/nxa0sEu7
F40N4v2hrjdWVAsYCcoqippi2Ay0fa3we4WV21iqfdvFCA3y8tYafgUT3Z8j
N7uLYf/g2h6tkFaoYvF2nwgxRqZ8whUmWmFwdaezyw0xcjojyv2C2yAd45b1
cMWQelt4hE22gcM5e9aiXwyd6WTXwHPtmLeGrXxHngZpHdegNPs1bJoX7Sb1
aPBWNWF53GvkqVffbd9Bw0cpb7bevA4onmP/qOFOozLb0IKX3AHuVrVlGudp
NJuZ1zDVOqFnztSOTqXxxeeas0dCJ/bYTlcPltCoc8zav0BLgFeb2wzlXtBg
mZrfvp0igEFDr1IlSePE8Ivx7lQB+kreNxpRNAJyjuxipAlw+XhVdLrMv89j
94VnCvDw44eeCyIaGcJ6bWaeAOaGbrq7xDQ6wg4kTVUKcCV47mjzMI09j4LC
nLoEKOqc/6RHQsPJb3ZdTI8AK+P03O3HaRzUT9V6/FYA+/gtkqcyH4+tur/q
gwC+Ax6K2RM0og7JjUwOCVA/IOYe/ULjqfQPVt6MQPbv0kv9kzRq7q0o7ZIT
4u3dW2nOUzSaWKXfVBWEMFx6LIcnc1dDe8Z5RSFOc41Tc6dlfaRrdzqqCuHs
KdLw/Ebjm33RyhiGEKynR3pbZZ6rgNPVGkI0syeuW8kNQeMkS23VEiF8kzlz
9OWHoL1CcsRVW4iqsKg7yTLrt0XfS9IRomJ+no38rCEYcxZN16wQoixtuDtA
5o1mBbaTekJE+rt5v5P5P10IGMg=
       "]]},
     Annotation[#, "Charting`Private`Tag$107967#4"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.643594262038177},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{0, Rational[1, 8] Pi}, {0.643594262038177, 
     0.8753511465360904}}, {{0, 0.39269908169872414`}, {0.643594262038177, 
     0.8753511465360904}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output"]
}, Open  ]],

Cell["\<\
...which is now slightly larger than 0.1. Again, the third and fourth \
solutions switch from complex to real at this point, so we focus on the third \
solution.\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"x", "/.", 
  RowBox[{"sols2", "[", 
   RowBox[{"[", "3", "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "t", "]"}], "2"]}], "-", 
             RowBox[{
              SqrtBox["6"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              RowBox[{"Sin", "[", "t", "]"}]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox["3"], " ", 
              RowBox[{"Cos", "[", "t", "]"}], " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                FractionBox[
                 SuperscriptBox[
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], "2"], "4"]}]]}], "-", 
             RowBox[{"3", " ", 
              SqrtBox["2"], " ", 
              RowBox[{"Sin", "[", "t", "]"}], " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                FractionBox[
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}]]}]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}]}]]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SqrtBox[
            RowBox[{
             TemplateBox[{"27"},
              "OutputSizeLimit`Skeleton",
              DisplayFunction->(FrameBox[
                
                RowBox[{
                 "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                Background -> GrayLevel[0.75], 
                BaseStyle -> {
                 "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                  ShowStringCharacters -> False}, BaselinePosition -> 
                Baseline, ContentPadding -> False, 
                FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                RoundingRadius -> 7]& )], "+", 
             FractionBox[
              SuperscriptBox[
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, 
                  FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                  RoundingRadius -> 7]& )], 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, 
                  FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                  RoundingRadius -> 7]& )]], 
              RowBox[{"3", " ", 
               SuperscriptBox["2", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, 
                   FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                   RoundingRadius -> 7]& )]]}]]}]]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"Cos", "[", "t", "]"}], "4"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], "2"]}], "+", 
                  RowBox[{"3", " ", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )]}]}], ")"}], "2"]]}], "+", 
             TemplateBox[{"33"},
              "OutputSizeLimit`Skeleton",
              DisplayFunction->(FrameBox[
                
                RowBox[{
                 "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                Background -> GrayLevel[0.75], 
                BaseStyle -> {
                 "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                  ShowStringCharacters -> False}, BaselinePosition -> 
                Baseline, ContentPadding -> False, 
                FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                RoundingRadius -> 7]& )], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], ")"}]}], 
                 RowBox[{
                  RowBox[{"2", " ", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )]}], "+", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )]}]]}], "+", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, 
                  FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                  RoundingRadius -> 7]& )]}], 
              RowBox[{"4", " ", 
               SqrtBox[
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, 
                   FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                   RoundingRadius -> 7]& )]]}]]}]]}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{58., {2., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{50., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 240, 18808204470427665721, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 240, 18808204470427665721, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 240, 18808204470427665721, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[240]]], "Output"]
}, Open  ]],

Cell["Just as before, the trouble is under the last square root:", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"complexterm2", "=", 
  RowBox[{"%", "[", 
   RowBox[{"[", 
    RowBox[{"3", ",", "2", ",", "1"}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "4"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "2"]]}], 
          "+", 
          TemplateBox[{"33"},
           "OutputSizeLimit`Skeleton",
           DisplayFunction->(FrameBox[
             RowBox[{"\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
             Background -> GrayLevel[0.75], 
             BaseStyle -> {
              "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
               ShowStringCharacters -> False}, BaselinePosition -> Baseline, 
             ContentPadding -> False, FrameMargins -> {{1, 1}, {1, 2}}, 
             FrameStyle -> None, RoundingRadius -> 7]& )], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox[
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], "2"]}], "+", 
                 TemplateBox[{"5"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )]}], ")"}]}], 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], "2"]}]}]]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, 
                  FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                  RoundingRadius -> 7]& )], ")"}], " ", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, 
                 FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                 RoundingRadius -> 7]& )]}], 
             RowBox[{
              RowBox[{"2", " ", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, 
                  FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                  RoundingRadius -> 7]& )]}], "+", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, 
                 FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                 RoundingRadius -> 7]& )]}]]}], 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{
              FractionBox[
               SuperscriptBox[
                RowBox[{"Cos", "[", "t", "]"}], "4"], 
               SuperscriptBox[
                RowBox[{"(", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], ")"}], "2"]], "-", 
              FractionBox[
               RowBox[{
                SqrtBox["6"], " ", 
                SuperscriptBox[
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], "3"], " ", 
                RowBox[{"Sin", "[", "t", "]"}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], ")"}], "2"]], "+", 
              TemplateBox[{"23"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, 
                 FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                 RoundingRadius -> 7]& )], "+", 
              FractionBox[
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, 
                  FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                  RoundingRadius -> 7]& )], 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, 
                  FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                  RoundingRadius -> 7]& )]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], ")"}], 
                RowBox[{"1", "/", "3"}]], 
               RowBox[{"3", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]]}]]}]]}]]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{58., {2., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{50., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 241, 18808204470427665721, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 241, 18808204470427665721, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 241, 18808204470427665721, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[241]]], "Output"]
}, Open  ]],

Cell["and some terms are real and some aren\[CloseCurlyQuote]t:", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{
       RowBox[{"complexterm2", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "/.", 
       RowBox[{"t", "\[Rule]", ".1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "complexterm2", "]"}]}], "}"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 TagBox[GridBox[{
    {"1", 
     RowBox[{"-", "0.24261735608305593`"}]},
    {"2", "0.059627764361666495`"},
    {"3", 
     RowBox[{"-", "0.003663660279886645`"}]},
    {"4", "0.8436180315148223`"},
    {"5", 
     RowBox[{"-", "0.012739112829170207`"}]},
    {"6", 
     RowBox[{"-", "0.7333475586689976`"}]},
    {"7", 
     RowBox[{"-", "0.18023391289677107`"}]},
    {"8", 
     RowBox[{"-", "0.01107396587541614`"}]},
    {"9", "0.3283746884839234`"},
    {"10", 
     RowBox[{"-", "0.0807042367593523`"}]},
    {"11", "0.2421127102780569`"},
    {"12", "0.9925620327258851`"},
    {"13", "0.8412893122704262`"},
    {"14", 
     RowBox[{"-", "4.447035584185539`"}]},
    {"15", 
     RowBox[{"0.3119163360499049`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.03312947789615723`", " ", "\[ImaginaryI]"}]}]},
    {"16", 
     RowBox[{"0.05575220949282069`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.005921592999729306`", " ", "\[ImaginaryI]"}]}]},
    {"17", 
     RowBox[{
      RowBox[{"-", "0.0017127688554266773`"}], "+", 
      RowBox[{"0.0001819178137819817`", " ", "\[ImaginaryI]"}]}]},
    {"18", 
     RowBox[{
      RowBox[{"-", "1.1999453195906267`"}], "+", 
      RowBox[{"0.12744943867131936`", " ", "\[ImaginaryI]"}]}]},
    {"19", 
     RowBox[{"0.16851946366098405`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.017898908140340553`", " ", "\[ImaginaryI]"}]}]},
    {"20", 
     RowBox[{
      RowBox[{"-", "0.015531306732995537`"}], "+", 
      RowBox[{"0.0016496221058036839`", " ", "\[ImaginaryI]"}]}]},
    {"21", 
     RowBox[{
      RowBox[{"-", "0.25907255325390155`"}], "+", 
      RowBox[{"0.027516796764222463`", " ", "\[ImaginaryI]"}]}]},
    {"22", 
     RowBox[{
      RowBox[{"-", "0.940073939229241`"}], "-", 
      RowBox[{"0.09984779631890038`", " ", "\[ImaginaryI]"}]}]},
    {"23", 
     RowBox[{"4.269992826587309`", "\[VeryThinSpace]", "+", 
      RowBox[{"6.552847846957147`*^-17", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output"]
}, Open  ]],

Cell["\<\
Again, the complex terms become real at the same moment the expression \
changes from negative to positive; since this expression is under a square \
root, this is when the whole expression changes from complex to real.\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Prepend", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"complexterm2", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "15", ",", "22"}], "}"}]}], "]"}], ",", 
      "complexterm2"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", 
     RowBox[{"\[Pi]", "/", "8"}]}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV0Xk41Gsfx/GxtFDHKQ3iEQrJQTrp2HNPqCw9SCIRY8k6lrKMZjATkhY1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        "]], 
       LineBox[CompressedData["
1:eJwV13lYTG0YBvBJaUFkaJNIEinJ0vYpT3wp9KEiRTLJWlqpaFERkkja0XIm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        "]], 
       LineBox[{{0.13627923857877003`, -0.0010762039770031429`}, {
        0.13640066958618977`, -0.0010365222890644787`}, {
        0.13651849264571886`, -0.0009980422126033535}, {
        0.13664742778308542`, -0.0009559582072318218}, {
        0.13675973740287506`, -0.0009193234137827895}, {
        0.13688302210639244`, -0.0008791315317498666}, {
        0.13704418898914664`, -0.0008266233949756341}, {
        0.1371814939635829, -0.0007819238691723531}, {
        0.1372967914591267, -0.0007444118328854277}, {
        0.13742666419433494`, -0.0007021833159384094}, {
        0.13794615513471764`, -0.0005335384344514426}}], 
       LineBox[{{0.1348926463773591, -0.001530989610843979}, {
        0.1349102554674071, -0.0015251937997808884`}, {
        0.13498911984747747`, -0.001499249390812004}, {
        0.13506172908229494`, -0.001475367327989252}, {
        0.13525979406579447`, -0.0014102726407642183`}, {
        0.1353952105190242, -0.0013657993812268288`}, {
        0.1355089336469001, -0.001328475344629234}, {
        0.13562272029632602`, -0.0012911511143547383`}}]},
      Annotation[#, "Charting`Private`Tag$109269#1"]& ], 
     TagBox[
      {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVkH081HcAx+lqI1M6sQwJhVorpSzDPjHtKpsctZTWrlueTvNwyUO08hCT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        "]]},
      Annotation[#, "Charting`Private`Tag$109269#2"]& ], 
     TagBox[
      {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVkXk41AkcxkmE0jIYiVhHOnSwHXhi39WxRAnlFnZa5WaQEIXK7JIyXc8S
iV2iVpvt5z4yvzHzQ+PWmImSkHYr7T5FGMfO/vF9vs/nn/f7ft/XgBHpGrhM
RkbGXTr/7x6mcl3iSw7Oul77XSuZQLbtR3rmMAfaXqWBGjEE8lLSMgSjHIQe
jN8WFkig9InmospbDtbo7Tsj8CNALJYyj7znQKW6cfEXbwLNNtbj2f9wUN7U
f+6JBwFBUpdn72cOLgv3Jba7ERDVMwTqsxwsXWqvTTxGYHRuCm4LHPR6WOeU
HSUwafXz41uyJGKU+iNtpDwXr7tBJE+iSE95q7GUFWr+yNVWJhEoXmQ5S5n2
Ze9qn9UkRvrvBtZIWW+3MDWPRqJRZXH4qFR/8+ngqRd0Erf3xd/Tld7fTcwH
6euQ0Daj56i4E7D9dHUoQJ+E++fa04ZSv4e+MXIuMiLx9jLroYcnAU9mFXd0
A4ks1knc9yIQ9XHo/kkzEnKRNyPyfQkkbYvSK91JwpKm8spKmsdP4XLX/rIk
MRS+Zsc7fwIF7zYlhNmSiPW6+mv6CQKdE3F20a4khjMDBs+HEnhuolz/2J2E
T90WncJwAuOB+dumvEmomDXwOyMJzI9yNeNPkDjODG4/FEvA9JXqWHIsifnF
KqMWaV9OE1+TcfEk/k49w1+dIvU3aXY3MonEh+sddQFp0n7mnX1/uEjCTXlH
jDaLgLU2u3//DRJTLuxVA9nSf13VeCsJEtEHM6ePFRMIa1EryflEYs+/YRLf
HgLlpbSgymgu4tKoMHPzSiS9PN5nmt4CJw8EiGhVYFpbOt65wcMj4afuIkkV
5gr2M95l88EsVl6bK65Gd1RuwJkiCja23AMzghpY2RkuvihshXyNjHxcRS3a
DliVfpfXBm1Li65xdh2KK3KsXj9oh/rsKpr9pXpoGm0J8St7iq6bG/venmpA
r6ximnaDAMJiXdtC30ZUKsaUdLd1oML0nPoDxyZs0VQNYfA6UaSalOK06Qk+
XpnW2CHsQo4cu2RpZTOMWKztkSHdaFBI5aYnNuO19+DzvRPdoPc3Xvwy3gz7
8b7Zyoge1H1fuxDpxUF8dGAQ/UMPNIN/lF/ZwoFT1W0Helwv3CMd1trvJjE5
H5IkN92L4qZD7DsFJAoHUomImD7YtG5suiLPxVyQTUCCpA9aX5ZaMqQ5rltg
+zAT+/FmrC23XMjFG7vMdsXlz6BfYaHhZ9sCrokAepnPsFA6JLOptAUhiiXL
DZSEGDHd6LJLgYfqu8Y2XLYQE5yRWrUQHjr3WPNc1QbQwHdv38XjYSbk9tGA
KwNgXe9qTtHlo9W5wE2FLsKyBq2Kp/F8MKys7927IcIpSXBqhoCP4A8dU0O3
RLgQq0OTdPARVei/n5YjgvHr8ejQLj7OK10YScoX4fSjgt8ce/nIE7fpuJaI
sCIhn1IS8SFM8MierxZBKYEplzzKh0NddILLoAgO13hfYY4Pl4jlrekvRDCL
Xs8uk/DhaXiL3jAsgod6+Ij6Ah+nMmofm4yJkGyeNTmxxMdFb5lJyXsRmN1y
dVnyFJrmshgli1K/iv4q3aoUeA/1KwZlxKD31sRb0CgIGBVLqnJiLBwO+POO
OoXB9v68syvEEFYxs8PoFGZydQacVcXoZF+dltelsORUvj6dJoafpX1f6DoK
CnKIrdcQI22r7LkePQoaoQw1E20xxDhsk2dAQUf/s7+PjhjUjMBF1oiCYd+l
h9nrxMi1MNl50pjCZpbWAk9fjFm7I2Pt6ymY7ylzlBiIwYr9lrF9A4X/AOvB
qB0=
        "]]},
      Annotation[#, "Charting`Private`Tag$109269#3"]& ], 
     TagBox[
      {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVxXtUUwUcAOApmKCpuGAKEzigYjwqPTh0CucXJqFYIHg8PkjcGQdFvMIY
NjdkKdpGDB8DYVdkolg81IQI36+fu7rkMWEwGfc61AIRFEQtmDBkVn985/MR
psUlTWSxWKv/8/+t6VOuZz7RQUjqyYereQSqw19z8p7qIGAK51CwP4Ha/QdU
hm4d7L01Ig30JLAK3ezT+nTgOsn+Y7MHgRftVekxAzrom6W8r+cSeCcstEf9
RgePrA9Ux70INGS1bGwb0kGQPqy43JdA+obQ8MmoDjpbqqM0Cwjstg3D+nEd
zHiWW8f7jMBBfm6dZgIFxjTHq4JgAm3SOQvoSRSU7t1YYecTyH63Ynr8dAqY
7tHJMasI9AoxZ2vZFKQLCwb6YggM+H7H8GMOBY5XOlOpDQSG/3O0U+BNwVX5
tcPuyQSKXnee27aQgsQcXpFJRWDW5yKvqsUUzOlrn205RuBPuxwKXiylQNQe
yZ5wksBT/f4yIpwCt8C38tM1BDb3SiLFcRSUxC97wzITGPinyzP5bgo8Xecl
xPrtwgtV7ORL4rtgkrRovJvSMOvJFlOg8h70Dg/8vVaejumhS9eUFuqh6bjE
MyQgA22nVgr71X9AQsL9iuPG3WgUnRDsOXMfrnLeL4mqlSA/0tf+uKwepNvz
BiqVUmyI4Fd9qW2AsaGo8qKkTCyvLeZ3nW+E6v5q7b3sLHSbG5SScLYJ3PKH
dc8P/YBtE5wOuN80QJP0jOxTYj9ecsqoMDY8AFfTNy9/02RjkJtLilDfDB/3
l4o9Lh/A10esrsHmFvCfGh65891BnJuT80VaihEWv3K+/FWQArs2Wx6t6DVC
2T6P6OWJSlzVYxq9lNoKL5ZMvFZzKwel4qRkzqtW4FNnt4Q552L05ZIojqQN
jNKFPytkKhx8n5LlYG0DW6CXRMXkYVlH9sXUDBN8i9uC3ZYdRltymEA2ZoIZ
v5wrOXrnCHqO58enZz4E8fNBlyAPNT6PzGt0cmwHScucysxeNd71M4BXXjtU
Hu0pNFzMxxSnCkcfZzOU2e/xcvcU4JXT88Lu5pvhDdGzzDH6GDYvD9XHzewA
njzgLc+9EEdSStYJjnSAj0NGrEN3IdavPbV+GoeG8nBf6/k7RSjkh1ZWFtLw
wdrKsuRrcMerB8OdGhqU8pddiiINisq2rmQX08BVTRtcWKzBfc4H/8o6SUN1
gv++nNMa1DIN3LgKGszOv6tCajRolm1Qv79Cw8GI+hCtQYNR18WyWAsNv3qw
BYrJJMamOtYrH9OwX/Qd8KaSuNFXw7n5lIahpE0RPdNJ3K66Vuf3jIYpg176
CA6JP25mDY4N0BCj0eU7zSfxtu2wsMJOQ+Km0uiiFSTqq71rLSwGrI9mqyO/
JtEgrP3g4sBA1W32u9HVJFoaH2r3TmZg6aIlvK2xJI6c4HasdWEgbt1cUaCA
xA/RF+Yr2QwYSJnlSSKJHznA7huuDMjr63YWbCfRdadwpp87AyFmhW00lUSu
99DWeC4DNSesIxfEJPqaFNVqTwbcPca5QgmJATmzxvXeDIzeUCRyMklctPzs
mjEfBtq6sloa5ST+C69pXxs=
        "]]},
      Annotation[#, "Charting`Private`Tag$109269#4"]& ], 
     TagBox[
      {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV0Xs4lPkeAPDJpdARM0nrUKJkQ8Wmi439ku7shI0KFeMoSW6VW9ORllRq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        "]]},
      Annotation[#, "Charting`Private`Tag$109269#5"]& ], 
     TagBox[
      {RGBColor[0.772079, 0.431554, 0.102387], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVkns01AkcxUcUlTpe2ZXHeGzaZItSa/K4cXRUeiDKu5qOxRAGtURPlhaJ
ks0r0eZRqVWk0lbz03ibH8bjN3mOX3psRWfHIM+d/eOeez7/3HO/53sN2GGu
/osYDMZBmf73du6yZ6cGeFD5af/9NWYk0u3GNFMGeViWUNkr1SeRd+5CcgvN
g7/4I3VMmUTpy1XzKz7wkHhcPT5xEYnK+VLu/s88gD7v4jkrwCsb65H0rzzE
dg83bZsSoCWO9OgY5yFU/FQ7WioAVcNuUf/Gw8qlzcoVEgHoaSnc53hQ8OYI
7vwrwCjr90dZcgQUrx06YCvj6WidtdRiApZlibrOMl7y5EGO1jICDooHpc0y
Vpu0X+m9ksANuRcxRbI8va3d5/PUCITpk7frxwUwOREk7dckUBooN2g+IcDW
ytlApjYB1Q4vN9GkAHaSy31HmAR8LUouV38TYM8mI+ciIwImf48Z188I4MF9
XEuvJSBp4sTLzwsQPtZ35xczAt/H0z4S2f1xG8L1Si0IBBc+OHtzMYmLx+Wv
fLQksFf/ZNJxJRIFn9bFhNgRqOSf8PNbSULw/qRjhCuBXeaDVkHaJN4YL6t5
dJBAUNzjULEeiRH//A1SLwLKVu9KQgxJzNK1q6KPEcipcrN5so7E+iGVt6ej
CPzZNZmhzCKx770+cTKagEeBT8MraxLho2Y3w+JkfaN+tj23XfafWWefowkE
2utemTB3krDWyuh0yCTQWJ+7veMQiT2uqvzllQR+lFufUR9NIuS1anG2hICn
huOT4JckykvVAqsianGUvUKLa9qGuAFf4frE13BXLnFwFLeBa23pdCOTj5Q9
2pr5ee2YLnBgf0qvw5KZIM4m5w60hecc+bWoHgEjm3T2awrBcjSc7y9swGrd
XpWMdiEad7BKt+c1om2hppqf3InbFdms4btNmLy9MGDg3oVVRqYcv7Jm3Pf5
q0RNvRsdckoXtJ634JItVfhJ3I0qpcjitsZWLLp2hSks74HpKhUOmy9Ac2Xd
RGEIhbG0CY3N3bLdxiY81LMWwSgpaWMYpw3lZdkOtvMiDHv1vrF/3wa3sGSj
wedvsHNE+K0qtB0M3yUUI7UX0RH+gZpf2sG2fVHG3duHfY9zd2ue7IDyyBoX
O2Y/Rmc5cfITHQhw/9pqRvejsOd8ZWikEA6M/BHLWwOYDrQ5EjMjBM2WXPWK
HITuXIY391QnTp+Wf1i+egjvHFOalBS6wMq11cuNH0KtcQv0Urrgqrbztd8/
Q+AoFSsYLO2G+0XmsGSXGNU3f7CpzejGlsT5HawKMQRW1nxX1R6U+6bab1Md
xhQn98CRtB7cy1jdMhI6jAbnAvcVmhS45cc8JcJhsFnWJSWZFMa/ndUrMqcR
9KVV2pdFYTh/bsp+M43wwsMOatkUpO/X1dEWNM4ujRfH5VNQd4u0XGNJI0/U
qO1aTGHgxPK4Elsa3TGH0merKUQ88oopc6Kx+1lEjEsvBYfRYJ1b/jRcQhUa
EvspRM2chn0ADQ/DLM3ngxTYd9lu4kAaAclPHxm/pRC76OIBZgiNBC/G6Mxn
CvzrZ4pzImi8mL7ELp6nsLB54nraWRr8+8yKXoYI+x9+6DI9T6OFXbGgIi9C
nZONQvMFGr1NnXmxiiJ0RHy1UEykMZWj3eOsIkJqcfXImVQaC/vK1ySqiZCs
N35PJ43GEnlE1WiIsKHZ0//ZZRoawWxVYy0RmBsTyqRXaGgzxw97a4sQdX3b
lquZNAyFv91P1xXBL2euwiyLhknSd3N8pgj1S+uYgj9omFuVOc0YiND6NPVM
cDaN/wBW1Lka
        "]]},
      Annotation[#, "Charting`Private`Tag$109269#6"]& ], 
     TagBox[
      {RGBColor[0.363898, 0.618501, 0.782349], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVjHtUTAkcx0usPMpIjdOml8h6HHZZjrby2yGPzWpJUTpqXNkym0yFFe3K
Ri2RGkSZ1S1MD2nN1ujdr7k1aureUTNp7pWKJGTELllT1LZ/fM/3fM73c77O
xH7fPeNMTEy+G8v/3Ro1ueJIlxICTUNjnD4nMVXwmp/crQT1qpm7BTNIlMb/
dpp+ogTeLnSKn0piHtqMWDxXQpePllozhcSSkbyoHwxjfnxI/6sxrvX0eJr6
Zmyfeyct14JEOu5egPadEs5Vr1NY80hkKwl6hlEJyeF+3WZj/0+GBsH/kxIM
fpUd2/gkDridKk43pUD28S1ptCVx6PCseewECi5FOs/ssifR6t/VlkGWFAjm
Zc9b60qiw4r241IrCorKiJryBSQuOLh3sJNPwcROy1rfJSQK3p57KHSkoN8n
UNmzkkTx64cFP35JgViwi7dkE4lxi8UOeV9TUNrk8s1BXxJ/32cmebGSguVH
bXvp7SRmvZwfGyGgQB9ctbyQIFHz7ND6aF8KJnftSZkeS+LCR7zeXw5Q4Hng
/Kb+XBJv5VmFK6LrQFDYcotamoNxXTt1CxPrIWFWM4+edh2jPFZuvHpBBW5h
d45HTJThUJYX8TL1LuzruywJMuZiizhT+HNOA4i4AqF4aQG6rZ890pndCNek
JzZkCQtRvdYt71upGioLDLX10iK8Ic9w67nZBHc9pyTnSG6jjcsiUXB+M3hb
OO1ep5Gj1tT8N9sqGjL9qrPIpcWoMI+RtagZ2H0qwv3t1RJcZMMTESoN6HYm
jqsZVeDrlPfWy9rvgU0Js/fsmVJ0SUpasl/UAklHIpXE1HLs2dHxYPWzFlCU
HI7xTqvADU91RkVkKzy4KS8+trYKD0fvCee/aoXJPH5194tq9LlzxZt/SAua
e9//7V6LOPBRFGf2XgsKJ8cNWVQtZuuPl0TG6ODMHFq3MFeJQ+GewthhHUhC
tMYAGYX2n9KCoo60wbQyodz/Sh32rU9uMh9/Hzb6j+asLqzHOlcaHJLvg8Rw
g6tAFYrMZeOdJ7WDMSOECW24i6XkHM+6tHYge5PkKYYG1Lh7qHyn6+FluR6m
TFDjB9GVrcIUPVwzkwf7OzRh4+Ysfws+C4M5XsLEbc1IuHnk5l5gIUwl8dse
T+PeV8zgw3QWvN80eF06SaM4O8TLKoOFaX+F3tafpvHYpITHcX+w8Hio2Bh4
kUYpp7bzlbGQH6bcGlpAY3vs9tSPpSxk2q5xSG2j0bsiOnZLBwtBfZata+Yz
uCVyfGNiJwsurMb+/GIGA2an86u6WSiLeNLbs4zBsNPlxa69LHyR0fc4YRWD
J3aYDAwbWOgXB6Q3b2WwZugsIRthQbvsn0dRvzKoKnKUd5hw0LS8UtOYwCBN
yEd5Zhy8ubhuhdMpBjua2qRHJ3LgYXksuuU8gx8y7fSbeRwMdO2/uiKfwVGf
W3MTrTgghr0C04oY/MwMDlRac9BhnXbWUMyg9U/EdFdbDrrtwonrNQzaOb4L
CbLj4PLz7nGm9QzO1p0sSrXn4II4b1awmsEFSTM/qRw5EFuX/VmpYfAr9/yN
w84cSBZPqLJtY/A/YGty7w==
        "]]},
      Annotation[#, "Charting`Private`Tag$109269#7"]& ], 
     TagBox[
      {RGBColor[1, 0.75, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV13k4VVsUAHBlHkNRhhRJyBMllbDiSUUUikiSkkimypChGdETFaVIqQy9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        "]]},
      Annotation[#, "Charting`Private`Tag$109269#8"]& ], 
     TagBox[
      {RGBColor[0.647624, 0.37816, 0.614037], AbsoluteThickness[1.6], Opacity[
       1.], LineBox[CompressedData["
1:eJwd13k4VN8fB3Bb8qWypq8UkTZJWVK2PkgUWUYRklBUslcoe9FCX6EoskSF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        "]]},
      Annotation[#, 
       "Charting`Private`Tag$109269#9"]& ], {}}, {{}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{0, Rational[1, 8] Pi}, {-1.238839657655518, 
     0.6124780151056314}}, {{0, 0.39269908169872414`}, {-1.238839657655518, 
     0.6124780151056314}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output"]
}, Open  ]],

Cell["\<\
Again, the trouble is the expression under the square root in any of these \
terms:\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"complexterm2", "[", 
  RowBox[{"[", "15", "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"11", " ", 
    SuperscriptBox["2", 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox[
     RowBox[{"Cos", "[", "t", "]"}], "4"]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"290", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "t", "]"}], "6"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
       FractionBox[
        RowBox[{"228", " ", 
         SqrtBox["6"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "t", "]"}], "5"], " ", 
         RowBox[{"Sin", "[", "t", "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
       FractionBox[
        RowBox[{"468", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "t", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "t", "]"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
       FractionBox[
        RowBox[{"312", " ", 
         SqrtBox["6"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "t", "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "t", "]"}], "3"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
       FractionBox[
        RowBox[{"486", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "t", "]"}], "4"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
       FractionBox[
        RowBox[{"648", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "t", "]"}], "5"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}]]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
       FractionBox[
        RowBox[{"324", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "t", "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "t", "]"}], "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}]]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
       FractionBox[
        RowBox[{"972", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"Cos", "[", "t", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "t", "]"}], "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}]]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
       FractionBox[
        RowBox[{"666", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "t", "]"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
       FractionBox[
        RowBox[{"1224", " ", 
         SqrtBox["6"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "t", "]"}], "3"], " ", 
         RowBox[{"Sin", "[", "t", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
       FractionBox[
        RowBox[{"1080", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "t", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
       FractionBox[
        RowBox[{"648", " ", 
         SqrtBox["6"], " ", 
         RowBox[{"Cos", "[", "t", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "t", "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
       FractionBox[
        RowBox[{"1458", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "t", "]"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
       FractionBox[
        RowBox[{"648", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "t", "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
       FractionBox[
        RowBox[{"972", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"Cos", "[", "t", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "t", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
       FractionBox[
        RowBox[{"594", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
       FractionBox[
        RowBox[{"756", " ", 
         SqrtBox["6"], " ", 
         RowBox[{"Cos", "[", "t", "]"}], " ", 
         RowBox[{"Sin", "[", "t", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
       FractionBox[
        RowBox[{"972", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "t", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
       FractionBox[
        RowBox[{"54", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}], "3"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "t", "]"}], "4"]}], "+", 
                RowBox[{"8", " ", 
                 SqrtBox["6"], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "t", "]"}], "3"], " ", 
                 RowBox[{"Sin", "[", "t", "]"}]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "t", "]"}], "2"]}], "-", 
                RowBox[{"42", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   FractionBox[
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}]}], 
                "+", 
                RowBox[{"24", " ", 
                 SqrtBox["6"], " ", 
                 RowBox[{"Cos", "[", "t", "]"}], " ", 
                 RowBox[{"Sin", "[", "t", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   FractionBox[
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}]}], 
                "-", 
                RowBox[{"54", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "t", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   FractionBox[
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}]}], 
                "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    FractionBox[
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}], 
                  "2"]}]}], ")"}], "3"]}], ")"}], "/", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "6"]}], "+", 
          
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"290", " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "t", "]"}], "6"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
             "+", 
             FractionBox[
              RowBox[{"228", " ", 
               SqrtBox["6"], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "t", "]"}], "5"], " ", 
               RowBox[{"Sin", "[", "t", "]"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
             "+", 
             FractionBox[
              RowBox[{"468", " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "t", "]"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "t", "]"}], "2"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
             "+", 
             FractionBox[
              RowBox[{"312", " ", 
               SqrtBox["6"], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "t", "]"}], "3"], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "t", "]"}], "3"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
             "+", 
             FractionBox[
              RowBox[{"486", " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "t", "]"}], "4"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
             "+", 
             FractionBox[
              RowBox[{"648", " ", 
               SqrtBox["3"], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "t", "]"}], "5"], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 FractionBox[
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}]]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
             "-", 
             FractionBox[
              RowBox[{"324", " ", 
               SqrtBox["3"], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "t", "]"}], "3"], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "t", "]"}], "2"], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 FractionBox[
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}]]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
             "-", 
             FractionBox[
              RowBox[{"972", " ", 
               SqrtBox["3"], " ", 
               RowBox[{"Cos", "[", "t", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "t", "]"}], "4"], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 FractionBox[
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}]]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
             "+", 
             FractionBox[
              RowBox[{"666", " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "t", "]"}], "4"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FractionBox[
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
             "-", 
             FractionBox[
              RowBox[{"1224", " ", 
               SqrtBox["6"], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "t", "]"}], "3"], " ", 
               RowBox[{"Sin", "[", "t", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FractionBox[
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
             "+", 
             FractionBox[
              RowBox[{"1080", " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "t", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FractionBox[
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
             "-", 
             FractionBox[
              RowBox[{"648", " ", 
               SqrtBox["6"], " ", 
               RowBox[{"Cos", "[", "t", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "t", "]"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FractionBox[
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
             "+", 
             FractionBox[
              RowBox[{"1458", " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "t", "]"}], "4"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FractionBox[
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
             "-", 
             FractionBox[
              RowBox[{"648", " ", 
               SqrtBox["3"], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "t", "]"}], "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  FractionBox[
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}], 
                RowBox[{"3", "/", "2"}]]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
             "+", 
             FractionBox[
              RowBox[{"972", " ", 
               SqrtBox["3"], " ", 
               RowBox[{"Cos", "[", "t", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "t", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  FractionBox[
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}], 
                RowBox[{"3", "/", "2"}]]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
             "-", 
             FractionBox[
              RowBox[{"594", " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  FractionBox[
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}], 
                "2"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
             "+", 
             FractionBox[
              RowBox[{"756", " ", 
               SqrtBox["6"], " ", 
               RowBox[{"Cos", "[", "t", "]"}], " ", 
               RowBox[{"Sin", "[", "t", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  FractionBox[
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}], 
                "2"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
             "-", 
             FractionBox[
              RowBox[{"972", " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "t", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  FractionBox[
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}], 
                "2"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], 
             "+", 
             FractionBox[
              RowBox[{"54", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  FractionBox[
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}], 
                "3"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]]}], 
            ")"}], "2"]}], ")"}]}]}], ")"}], 
     RowBox[{"1", "/", "3"}]]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"badterm2", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "4"]}], "+", 
           RowBox[{"8", " ", 
            SqrtBox["6"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "3"], " ", 
            RowBox[{"Sin", "[", "t", "]"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"]}], "-", 
           RowBox[{"42", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}]}], "+", 
           RowBox[{"24", " ", 
            SqrtBox["6"], " ", 
            RowBox[{"Cos", "[", "t", "]"}], " ", 
            RowBox[{"Sin", "[", "t", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}]}], "-", 
           RowBox[{"54", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "t", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               FractionBox[
                SuperscriptBox[
                 RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}], 
             "2"]}]}], ")"}], "3"]}], ")"}], "/", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "6"]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"290", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "6"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"228", " ", 
          SqrtBox["6"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "5"], " ", 
          RowBox[{"Sin", "[", "t", "]"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"468", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"312", " ", 
          SqrtBox["6"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"486", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "4"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"648", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "5"], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}]]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
        FractionBox[
         RowBox[{"324", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "2"], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}]]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
        FractionBox[
         RowBox[{"972", " ", 
          SqrtBox["3"], " ", 
          RowBox[{"Cos", "[", "t", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "4"], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}]]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"666", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
        FractionBox[
         RowBox[{"1224", " ", 
          SqrtBox["6"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "3"], " ", 
          RowBox[{"Sin", "[", "t", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"1080", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
        FractionBox[
         RowBox[{"648", " ", 
          SqrtBox["6"], " ", 
          RowBox[{"Cos", "[", "t", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"1458", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
        FractionBox[
         RowBox[{"648", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"972", " ", 
          SqrtBox["3"], " ", 
          RowBox[{"Cos", "[", "t", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
        FractionBox[
         RowBox[{"594", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "t", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"756", " ", 
          SqrtBox["6"], " ", 
          RowBox[{"Cos", "[", "t", "]"}], " ", 
          RowBox[{"Sin", "[", "t", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "-", 
        FractionBox[
         RowBox[{"972", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "t", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"54", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              SuperscriptBox[
               RowBox[{"Sin", "[", "t", "]"}], "2"], "4"]}], ")"}], "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "t", "]"}], "2"]}]}], ")"}], "3"]]}], ")"}],
       "2"]}], ")"}], "]"}]}]], "Input",
 ExpressionUUID -> "f4f8f50e-da65-4963-a544-9266b64402b3"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"16384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "t"}], "]"}]}], ")"}], "6"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5787"}], "+", 
        RowBox[{"356", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "t"}], "]"}]}], "+", 
        RowBox[{"311", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "t"}], "]"}]}], "+", 
        RowBox[{"1600", " ", 
         SqrtBox["6"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "t"}], "]"}]}], "+", 
        RowBox[{"224", " ", 
         SqrtBox["6"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"4", " ", "t"}], "]"}]}]}], ")"}], "3"]}], "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"402346", "-", 
       RowBox[{"97599", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "t"}], "]"}]}], "+", 
       RowBox[{"102246", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "t"}], "]"}]}], "+", 
       RowBox[{"18991", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"6", " ", "t"}], "]"}]}], "+", 
       RowBox[{"5184", " ", 
        SqrtBox["6"], " ", 
        SqrtBox[
         RowBox[{"7", "+", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "t"}], "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"Cos", "[", "t", "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"3", " ", "t"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "t", "]"}], "2"]}], "-", 
       RowBox[{"59640", " ", 
        SqrtBox["6"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "t"}], "]"}]}], "-", 
       RowBox[{"22944", " ", 
        SqrtBox["6"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"4", " ", "t"}], "]"}]}], "-", 
       RowBox[{"5784", " ", 
        SqrtBox["6"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"6", " ", "t"}], "]"}]}]}], ")"}], "2"]}], ")"}]}]], "Output",\

 ExpressionUUID -> "99b3782c-3fe5-437c-b820-3aaa929a28cf"]
}, Open  ]],

Cell[TextData[{
 "Given sufficient time, ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " will find the desired root"
}], "Text",
 ExpressionUUID -> "9c7037cc-06f3-4318-af16-d33241725b81"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"badterm2", "\[Equal]", "0"}], "&&", 
      RowBox[{"0", "<", "t", "<", 
       RowBox[{"1", "/", "4"}]}]}], ",", "t", ",", "Reals"}], "]"}], ",", 
   "3600"}], "]"}]], "Input",
 ExpressionUUID -> "8062eb93-cee7-438d-b4c6-df5a08298315"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"t", "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"ArcTan", "[", 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"131072", "-", 
          RowBox[{"30081024", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"715784192", " ", 
           SuperscriptBox["#1", "4"]}], "-", 
          RowBox[{"10181738496", " ", 
           SuperscriptBox["#1", "6"]}], "+", 
          RowBox[{"83609604096", " ", 
           SuperscriptBox["#1", "8"]}], "-", 
          RowBox[{"443259328512", " ", 
           SuperscriptBox["#1", "10"]}], "+", 
          RowBox[{"1410471953408", " ", 
           SuperscriptBox["#1", "12"]}], "-", 
          RowBox[{"1858643071488", " ", 
           SuperscriptBox["#1", "14"]}], "+", 
          RowBox[{"18137673285920", " ", 
           SuperscriptBox["#1", "16"]}], "-", 
          RowBox[{"14367112128688", " ", 
           SuperscriptBox["#1", "18"]}], "+", 
          RowBox[{"56162265469488", " ", 
           SuperscriptBox["#1", "20"]}], "-", 
          RowBox[{"73041229883512", " ", 
           SuperscriptBox["#1", "22"]}], "+", 
          RowBox[{"73382345772378", " ", 
           SuperscriptBox["#1", "24"]}], "-", 
          RowBox[{"122601623733111", " ", 
           SuperscriptBox["#1", "26"]}], "+", 
          RowBox[{"73382345772378", " ", 
           SuperscriptBox["#1", "28"]}], "-", 
          RowBox[{"73041229883512", " ", 
           SuperscriptBox["#1", "30"]}], "+", 
          RowBox[{"56162265469488", " ", 
           SuperscriptBox["#1", "32"]}], "-", 
          RowBox[{"14367112128688", " ", 
           SuperscriptBox["#1", "34"]}], "+", 
          RowBox[{"18137673285920", " ", 
           SuperscriptBox["#1", "36"]}], "-", 
          RowBox[{"1858643071488", " ", 
           SuperscriptBox["#1", "38"]}], "+", 
          RowBox[{"1410471953408", " ", 
           SuperscriptBox["#1", "40"]}], "-", 
          RowBox[{"443259328512", " ", 
           SuperscriptBox["#1", "42"]}], "+", 
          RowBox[{"83609604096", " ", 
           SuperscriptBox["#1", "44"]}], "-", 
          RowBox[{"10181738496", " ", 
           SuperscriptBox["#1", "46"]}], "+", 
          RowBox[{"715784192", " ", 
           SuperscriptBox["#1", "48"]}], "-", 
          RowBox[{"30081024", " ", 
           SuperscriptBox["#1", "50"]}], "+", 
          RowBox[{"131072", " ", 
           SuperscriptBox["#1", "52"]}]}], "&"}], ",", "7"}], "]"}], 
      "]"}]}]}], "}"}], "}"}]], "Output",
 ExpressionUUID -> "f7500cfa-70bc-407d-8304-4c3dbb905081"]
}, Open  ]],

Cell[TextData[{
 "...namely, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["t", "~"], "0"], "=", 
    RowBox[{"2", "arctan", " ", 
     OverscriptBox["\[Alpha]", "~"]}]}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Alpha]", "~"], TraditionalForm]]],
 " is the seventh root of the polynomial"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"131072", "-", 
    RowBox[{"30081024", " ", 
     SuperscriptBox["#1", "2"]}], "+", 
    RowBox[{"715784192", " ", 
     SuperscriptBox["#1", "4"]}], "-", 
    RowBox[{"10181738496", " ", 
     SuperscriptBox["#1", "6"]}], "+", 
    RowBox[{"83609604096", " ", 
     SuperscriptBox["#1", "8"]}], "-", 
    RowBox[{"443259328512", " ", 
     SuperscriptBox["#1", "10"]}], "+", 
    RowBox[{"1410471953408", " ", 
     SuperscriptBox["#1", "12"]}], "-", 
    RowBox[{"1858643071488", " ", 
     SuperscriptBox["#1", "14"]}], "+", 
    RowBox[{"18137673285920", " ", 
     SuperscriptBox["#1", "16"]}], "-", 
    RowBox[{"14367112128688", " ", 
     SuperscriptBox["#1", "18"]}], "+", 
    RowBox[{"56162265469488", " ", 
     SuperscriptBox["#1", "20"]}], "-", 
    RowBox[{"73041229883512", " ", 
     SuperscriptBox["#1", "22"]}], "+", 
    RowBox[{"73382345772378", " ", 
     SuperscriptBox["#1", "24"]}], "-", 
    RowBox[{"122601623733111", " ", 
     SuperscriptBox["#1", "26"]}], "+", 
    RowBox[{"73382345772378", " ", 
     SuperscriptBox["#1", "28"]}], "-", 
    RowBox[{"73041229883512", " ", 
     SuperscriptBox["#1", "30"]}], "+", 
    RowBox[{"56162265469488", " ", 
     SuperscriptBox["#1", "32"]}], "-", 
    RowBox[{"14367112128688", " ", 
     SuperscriptBox["#1", "34"]}], "+", 
    RowBox[{"18137673285920", " ", 
     SuperscriptBox["#1", "36"]}], "-", 
    RowBox[{"1858643071488", " ", 
     SuperscriptBox["#1", "38"]}], "+", 
    RowBox[{"1410471953408", " ", 
     SuperscriptBox["#1", "40"]}], "-", 
    RowBox[{"443259328512", " ", 
     SuperscriptBox["#1", "42"]}], "+", 
    RowBox[{"83609604096", " ", 
     SuperscriptBox["#1", "44"]}], "-", 
    RowBox[{"10181738496", " ", 
     SuperscriptBox["#1", "46"]}], "+", 
    RowBox[{"715784192", " ", 
     SuperscriptBox["#1", "48"]}], "-", 
    RowBox[{"30081024", " ", 
     SuperscriptBox["#1", "50"]}], "+", 
    RowBox[{"131072", " ", 
     SuperscriptBox["#1", "52"]}]}], "&"}], "[", "z", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"131072", "-", 
  RowBox[{"30081024", " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"715784192", " ", 
   SuperscriptBox["z", "4"]}], "-", 
  RowBox[{"10181738496", " ", 
   SuperscriptBox["z", "6"]}], "+", 
  RowBox[{"83609604096", " ", 
   SuperscriptBox["z", "8"]}], "-", 
  RowBox[{"443259328512", " ", 
   SuperscriptBox["z", "10"]}], "+", 
  RowBox[{"1410471953408", " ", 
   SuperscriptBox["z", "12"]}], "-", 
  RowBox[{"1858643071488", " ", 
   SuperscriptBox["z", "14"]}], "+", 
  RowBox[{"18137673285920", " ", 
   SuperscriptBox["z", "16"]}], "-", 
  RowBox[{"14367112128688", " ", 
   SuperscriptBox["z", "18"]}], "+", 
  RowBox[{"56162265469488", " ", 
   SuperscriptBox["z", "20"]}], "-", 
  RowBox[{"73041229883512", " ", 
   SuperscriptBox["z", "22"]}], "+", 
  RowBox[{"73382345772378", " ", 
   SuperscriptBox["z", "24"]}], "-", 
  RowBox[{"122601623733111", " ", 
   SuperscriptBox["z", "26"]}], "+", 
  RowBox[{"73382345772378", " ", 
   SuperscriptBox["z", "28"]}], "-", 
  RowBox[{"73041229883512", " ", 
   SuperscriptBox["z", "30"]}], "+", 
  RowBox[{"56162265469488", " ", 
   SuperscriptBox["z", "32"]}], "-", 
  RowBox[{"14367112128688", " ", 
   SuperscriptBox["z", "34"]}], "+", 
  RowBox[{"18137673285920", " ", 
   SuperscriptBox["z", "36"]}], "-", 
  RowBox[{"1858643071488", " ", 
   SuperscriptBox["z", "38"]}], "+", 
  RowBox[{"1410471953408", " ", 
   SuperscriptBox["z", "40"]}], "-", 
  RowBox[{"443259328512", " ", 
   SuperscriptBox["z", "42"]}], "+", 
  RowBox[{"83609604096", " ", 
   SuperscriptBox["z", "44"]}], "-", 
  RowBox[{"10181738496", " ", 
   SuperscriptBox["z", "46"]}], "+", 
  RowBox[{"715784192", " ", 
   SuperscriptBox["z", "48"]}], "-", 
  RowBox[{"30081024", " ", 
   SuperscriptBox["z", "50"]}], "+", 
  RowBox[{"131072", " ", 
   SuperscriptBox["z", "52"]}]}]], "Output"]
}, Open  ]],

Cell["\<\
We verify that the seventh root is indeed the smallest positive root:\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"N", "[", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"131072", "-", 
           RowBox[{"30081024", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"715784192", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"10181738496", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           RowBox[{"83609604096", " ", 
            SuperscriptBox["#1", "8"]}], "-", 
           RowBox[{"443259328512", " ", 
            SuperscriptBox["#1", "10"]}], "+", 
           RowBox[{"1410471953408", " ", 
            SuperscriptBox["#1", "12"]}], "-", 
           RowBox[{"1858643071488", " ", 
            SuperscriptBox["#1", "14"]}], "+", 
           RowBox[{"18137673285920", " ", 
            SuperscriptBox["#1", "16"]}], "-", 
           RowBox[{"14367112128688", " ", 
            SuperscriptBox["#1", "18"]}], "+", 
           RowBox[{"56162265469488", " ", 
            SuperscriptBox["#1", "20"]}], "-", 
           RowBox[{"73041229883512", " ", 
            SuperscriptBox["#1", "22"]}], "+", 
           RowBox[{"73382345772378", " ", 
            SuperscriptBox["#1", "24"]}], "-", 
           RowBox[{"122601623733111", " ", 
            SuperscriptBox["#1", "26"]}], "+", 
           RowBox[{"73382345772378", " ", 
            SuperscriptBox["#1", "28"]}], "-", 
           RowBox[{"73041229883512", " ", 
            SuperscriptBox["#1", "30"]}], "+", 
           RowBox[{"56162265469488", " ", 
            SuperscriptBox["#1", "32"]}], "-", 
           RowBox[{"14367112128688", " ", 
            SuperscriptBox["#1", "34"]}], "+", 
           RowBox[{"18137673285920", " ", 
            SuperscriptBox["#1", "36"]}], "-", 
           RowBox[{"1858643071488", " ", 
            SuperscriptBox["#1", "38"]}], "+", 
           RowBox[{"1410471953408", " ", 
            SuperscriptBox["#1", "40"]}], "-", 
           RowBox[{"443259328512", " ", 
            SuperscriptBox["#1", "42"]}], "+", 
           RowBox[{"83609604096", " ", 
            SuperscriptBox["#1", "44"]}], "-", 
           RowBox[{"10181738496", " ", 
            SuperscriptBox["#1", "46"]}], "+", 
           RowBox[{"715784192", " ", 
            SuperscriptBox["#1", "48"]}], "-", 
           RowBox[{"30081024", " ", 
            SuperscriptBox["#1", "50"]}], "+", 
           RowBox[{"131072", " ", 
            SuperscriptBox["#1", "52"]}]}], "&"}], ",", "i"}], "]"}], "]"}]}],
      "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "52"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 TagBox[GridBox[{
    {"1", 
     RowBox[{"-", "14.303529725785177`"}]},
    {"2", 
     RowBox[{"-", "2.8423085578225846`"}]},
    {"3", 
     RowBox[{"-", "1.0440327560452676`"}]},
    {"4", 
     RowBox[{"-", "0.9578243538909057`"}]},
    {"5", 
     RowBox[{"-", "0.3518266858282526`"}]},
    {"6", 
     RowBox[{"-", "0.06991281307279601`"}]},
    {"7", "0.06991281307279602`"},
    {"8", "0.35182668582825255`"},
    {"9", "0.9578243538909057`"},
    {"10", "1.0440327560452676`"},
    {"11", "2.8423085578225846`"},
    {"12", "14.303529725785166`"},
    {"13", 
     RowBox[{
      RowBox[{"-", "2.9006464522695588`"}], "-", 
      RowBox[{"1.4572433545818666`", " ", "\[ImaginaryI]"}]}]},
    {"14", 
     RowBox[{
      RowBox[{"-", "2.9006464522695588`"}], "+", 
      RowBox[{"1.4572433545818666`", " ", "\[ImaginaryI]"}]}]},
    {"15", 
     RowBox[{
      RowBox[{"-", "2.4033786404929405`"}], "-", 
      RowBox[{"1.5939067982914417`", " ", "\[ImaginaryI]"}]}]},
    {"16", 
     RowBox[{
      RowBox[{"-", "2.4033786404929405`"}], "+", 
      RowBox[{"1.5939067982914417`", " ", "\[ImaginaryI]"}]}]},
    {"17", 
     RowBox[{
      RowBox[{"-", "0.8152237892365519`"}], "-", 
      RowBox[{"1.4638036354310988`", " ", "\[ImaginaryI]"}]}]},
    {"18", 
     RowBox[{
      RowBox[{"-", "0.8152237892365519`"}], "+", 
      RowBox[{"1.4638036354310988`", " ", "\[ImaginaryI]"}]}]},
    {"19", 
     RowBox[{
      RowBox[{"-", "0.8133851567330272`"}], "-", 
      RowBox[{"0.9258318218914265`", " ", "\[ImaginaryI]"}]}]},
    {"20", 
     RowBox[{
      RowBox[{"-", "0.8133851567330272`"}], "+", 
      RowBox[{"0.9258318218914265`", " ", "\[ImaginaryI]"}]}]},
    {"21", 
     RowBox[{
      RowBox[{"-", "0.6643938630643141`"}], "-", 
      RowBox[{"0.7870285516104141`", " ", "\[ImaginaryI]"}]}]},
    {"22", 
     RowBox[{
      RowBox[{"-", "0.6643938630643141`"}], "+", 
      RowBox[{"0.7870285516104141`", " ", "\[ImaginaryI]"}]}]},
    {"23", 
     RowBox[{
      RowBox[{"-", "0.6262944039450282`"}], "-", 
      RowBox[{"0.7418966444770522`", " ", "\[ImaginaryI]"}]}]},
    {"24", 
     RowBox[{
      RowBox[{"-", "0.6262944039450282`"}], "+", 
      RowBox[{"0.7418966444770522`", " ", "\[ImaginaryI]"}]}]},
    {"25", 
     RowBox[{
      RowBox[{"-", "0.5355587254008064`"}], "-", 
      RowBox[{"0.6095971955760991`", " ", "\[ImaginaryI]"}]}]},
    {"26", 
     RowBox[{
      RowBox[{"-", "0.5355587254008064`"}], "+", 
      RowBox[{"0.6095971955760991`", " ", "\[ImaginaryI]"}]}]},
    {"27", 
     RowBox[{
      RowBox[{"-", "0.29039312547733737`"}], "-", 
      RowBox[{"0.5214255501253307`", " ", "\[ImaginaryI]"}]}]},
    {"28", 
     RowBox[{
      RowBox[{"-", "0.29039312547733737`"}], "+", 
      RowBox[{"0.5214255501253307`", " ", "\[ImaginaryI]"}]}]},
    {"29", 
     RowBox[{
      RowBox[{"-", "0.28897989057846984`"}], "-", 
      RowBox[{"0.19164979017541253`", " ", "\[ImaginaryI]"}]}]},
    {"30", 
     RowBox[{
      RowBox[{"-", "0.28897989057846984`"}], "+", 
      RowBox[{"0.19164979017541253`", " ", "\[ImaginaryI]"}]}]},
    {"31", 
     RowBox[{
      RowBox[{"-", "0.2752739544565984`"}], "-", 
      RowBox[{"0.13829370363543747`", " ", "\[ImaginaryI]"}]}]},
    {"32", 
     RowBox[{
      RowBox[{"-", "0.2752739544565984`"}], "+", 
      RowBox[{"0.13829370363543747`", " ", "\[ImaginaryI]"}]}]},
    {"33", 
     RowBox[{"0.27527395445660047`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.13829370363543855`", " ", "\[ImaginaryI]"}]}]},
    {"34", 
     RowBox[{"0.27527395445660047`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.13829370363543855`", " ", "\[ImaginaryI]"}]}]},
    {"35", 
     RowBox[{"0.28897989057846984`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.19164979017541248`", " ", "\[ImaginaryI]"}]}]},
    {"36", 
     RowBox[{"0.28897989057846984`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.19164979017541248`", " ", "\[ImaginaryI]"}]}]},
    {"37", 
     RowBox[{"0.2903931254773373`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.5214255501253308`", " ", "\[ImaginaryI]"}]}]},
    {"38", 
     RowBox[{"0.2903931254773373`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.5214255501253308`", " ", "\[ImaginaryI]"}]}]},
    {"39", 
     RowBox[{"0.5355587254008062`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.6095971955760989`", " ", "\[ImaginaryI]"}]}]},
    {"40", 
     RowBox[{"0.5355587254008062`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.6095971955760989`", " ", "\[ImaginaryI]"}]}]},
    {"41", 
     RowBox[{"0.6262944039450272`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.7418966444770523`", " ", "\[ImaginaryI]"}]}]},
    {"42", 
     RowBox[{"0.6262944039450272`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.7418966444770523`", " ", "\[ImaginaryI]"}]}]},
    {"43", 
     RowBox[{"0.6643938630643152`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.7870285516104132`", " ", "\[ImaginaryI]"}]}]},
    {"44", 
     RowBox[{"0.6643938630643152`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.7870285516104132`", " ", "\[ImaginaryI]"}]}]},
    {"45", 
     RowBox[{"0.8133851567330275`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.9258318218914274`", " ", "\[ImaginaryI]"}]}]},
    {"46", 
     RowBox[{"0.8133851567330275`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.9258318218914274`", " ", "\[ImaginaryI]"}]}]},
    {"47", 
     RowBox[{"0.8152237892365519`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.4638036354310986`", " ", "\[ImaginaryI]"}]}]},
    {"48", 
     RowBox[{"0.8152237892365519`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.4638036354310986`", " ", "\[ImaginaryI]"}]}]},
    {"49", 
     RowBox[{"2.40337864049294`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.5939067982914417`", " ", "\[ImaginaryI]"}]}]},
    {"50", 
     RowBox[{"2.40337864049294`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.5939067982914417`", " ", "\[ImaginaryI]"}]}]},
    {"51", 
     RowBox[{"2.9006464522695556`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.4572433545818642`", " ", "\[ImaginaryI]"}]}]},
    {"52", 
     RowBox[{"2.9006464522695556`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.4572433545818642`", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output"]
}, Open  ]],

Cell[TextData[{
 "And the decimal approximation of ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Alpha]", "~"], TraditionalForm]]],
 " is"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"Root", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"131072", "-", 
      RowBox[{"30081024", " ", 
       SuperscriptBox["#1", "2"]}], "+", 
      RowBox[{"715784192", " ", 
       SuperscriptBox["#1", "4"]}], "-", 
      RowBox[{"10181738496", " ", 
       SuperscriptBox["#1", "6"]}], "+", 
      RowBox[{"83609604096", " ", 
       SuperscriptBox["#1", "8"]}], "-", 
      RowBox[{"443259328512", " ", 
       SuperscriptBox["#1", "10"]}], "+", 
      RowBox[{"1410471953408", " ", 
       SuperscriptBox["#1", "12"]}], "-", 
      RowBox[{"1858643071488", " ", 
       SuperscriptBox["#1", "14"]}], "+", 
      RowBox[{"18137673285920", " ", 
       SuperscriptBox["#1", "16"]}], "-", 
      RowBox[{"14367112128688", " ", 
       SuperscriptBox["#1", "18"]}], "+", 
      RowBox[{"56162265469488", " ", 
       SuperscriptBox["#1", "20"]}], "-", 
      RowBox[{"73041229883512", " ", 
       SuperscriptBox["#1", "22"]}], "+", 
      RowBox[{"73382345772378", " ", 
       SuperscriptBox["#1", "24"]}], "-", 
      RowBox[{"122601623733111", " ", 
       SuperscriptBox["#1", "26"]}], "+", 
      RowBox[{"73382345772378", " ", 
       SuperscriptBox["#1", "28"]}], "-", 
      RowBox[{"73041229883512", " ", 
       SuperscriptBox["#1", "30"]}], "+", 
      RowBox[{"56162265469488", " ", 
       SuperscriptBox["#1", "32"]}], "-", 
      RowBox[{"14367112128688", " ", 
       SuperscriptBox["#1", "34"]}], "+", 
      RowBox[{"18137673285920", " ", 
       SuperscriptBox["#1", "36"]}], "-", 
      RowBox[{"1858643071488", " ", 
       SuperscriptBox["#1", "38"]}], "+", 
      RowBox[{"1410471953408", " ", 
       SuperscriptBox["#1", "40"]}], "-", 
      RowBox[{"443259328512", " ", 
       SuperscriptBox["#1", "42"]}], "+", 
      RowBox[{"83609604096", " ", 
       SuperscriptBox["#1", "44"]}], "-", 
      RowBox[{"10181738496", " ", 
       SuperscriptBox["#1", "46"]}], "+", 
      RowBox[{"715784192", " ", 
       SuperscriptBox["#1", "48"]}], "-", 
      RowBox[{"30081024", " ", 
       SuperscriptBox["#1", "50"]}], "+", 
      RowBox[{"131072", " ", 
       SuperscriptBox["#1", "52"]}]}], "&"}], ",", "7"}], "]"}], 
  "]"}]], "Input"],

Cell[BoxData["0.06991281307279602`"], "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1067, 793},
Visible->True,
ScrollingOptions->{"VerticalScrollRange"->Fit},
ShowCellBracket->Automatic,
CellContext->Notebook,
TrackCellChangeTimes->False,
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[1486, 35, 65, 0, 92, "Title"],
Cell[1554, 37, 43, 0, 51, "Subtitle"],
Cell[1600, 39, 102, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[1727, 45, 47, 0, 64, "Section"],
Cell[1777, 47, 1321, 44, 101, "Text"],
Cell[3101, 93, 743, 23, 32, "Input"],
Cell[3847, 118, 607, 21, 96, "Text"],
Cell[4457, 141, 664, 23, 32, "Input"],
Cell[5124, 166, 236, 10, 32, "Text"],
Cell[CellGroupData[{
Cell[5385, 180, 140, 4, 32, "Input"],
Cell[5528, 186, 945, 34, 73, "Output"]
}, Open  ]],
Cell[6488, 223, 498, 16, 50, "Text"],
Cell[CellGroupData[{
Cell[7011, 243, 1262, 43, 82, "Input"],
Cell[8276, 288, 30693, 670, 252, "Output"]
}, Open  ]],
Cell[38984, 961, 666, 17, 71, "Text"],
Cell[CellGroupData[{
Cell[39675, 982, 283, 9, 32, "Input"],
Cell[39961, 993, 5628, 110, 231, "Output"]
}, Open  ]],
Cell[45604, 1106, 360, 10, 50, "Text"],
Cell[CellGroupData[{
Cell[45989, 1120, 105, 3, 32, "Input"],
Cell[46097, 1125, 18814, 438, 191, "Output"]
}, Open  ]],
Cell[64926, 1566, 261, 5, 49, "Text"],
Cell[CellGroupData[{
Cell[65212, 1575, 146, 4, 32, "Input"],
Cell[65361, 1581, 18528, 424, 143, "Output"]
}, Open  ]],
Cell[83904, 2008, 144, 5, 31, "Text"],
Cell[CellGroupData[{
Cell[84073, 2017, 179, 5, 32, "Input"],
Cell[84255, 2024, 5608, 110, 228, "Output"]
}, Open  ]],
Cell[89878, 2137, 154, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[90057, 2146, 69, 1, 32, "Input"],
Cell[90129, 2149, 29, 0, 32, "Output"]
}, Open  ]],
Cell[90173, 2152, 330, 10, 51, "Text"],
Cell[CellGroupData[{
Cell[90528, 2166, 419, 13, 32, "Input"],
Cell[90950, 2181, 2875, 83, 489, "Output"]
}, Open  ]],
Cell[93840, 2267, 169, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[94034, 2274, 488, 15, 32, "Input"],
Cell[94525, 2291, 31346, 556, 225, "Output"]
}, Open  ]],
Cell[125886, 2850, 92, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[126003, 2856, 88, 2, 32, "Input"],
Cell[126094, 2860, 46420, 1166, 1473, "Output"]
}, Open  ]],
Cell[172529, 4029, 99, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[172653, 4035, 21422, 588, 1026, "Input"],
Cell[194078, 4625, 2095, 61, 83, "Output"]
}, Open  ]],
Cell[196188, 4689, 66, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[196279, 4693, 219, 6, 32, "Input"],
Cell[196501, 4701, 1231, 34, 58, "Output"]
}, Open  ]],
Cell[197747, 4738, 414, 15, 32, "Text"],
Cell[CellGroupData[{
Cell[198186, 4757, 895, 27, 54, "Input"],
Cell[199084, 4786, 789, 25, 32, "Output"]
}, Open  ]],
Cell[199888, 4814, 87, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[200000, 4820, 1352, 37, 125, "Input"],
Cell[201355, 4859, 2705, 74, 421, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[204109, 4939, 46, 0, 64, "Section"],
Cell[204158, 4941, 803, 28, 76, "Text"],
Cell[204964, 4971, 515, 17, 32, "Input"],
Cell[205482, 4990, 253, 11, 32, "Text"],
Cell[CellGroupData[{
Cell[205760, 5005, 141, 4, 32, "Input"],
Cell[205904, 5011, 961, 36, 73, "Output"]
}, Open  ]],
Cell[206880, 5050, 485, 16, 59, "Text"],
Cell[CellGroupData[{
Cell[207390, 5070, 1320, 44, 82, "Input"],
Cell[208713, 5116, 19491, 446, 219, "Output"]
}, Open  ]],
Cell[228219, 5565, 178, 5, 31, "Text"],
Cell[CellGroupData[{
Cell[228422, 5574, 284, 9, 32, "Input"],
Cell[228709, 5585, 9720, 176, 231, "Output"]
}, Open  ]],
Cell[238444, 5764, 185, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[238654, 5772, 106, 3, 32, "Input"],
Cell[238763, 5777, 18024, 423, 186, "Output"]
}, Open  ]],
Cell[256802, 6203, 74, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[256901, 6207, 147, 4, 32, "Input"],
Cell[257051, 6213, 18902, 438, 145, "Output"]
}, Open  ]],
Cell[275968, 6654, 73, 0, 30, "Text"],
Cell[CellGroupData[{
Cell[276066, 6658, 413, 13, 32, "Input"],
Cell[276482, 6673, 2436, 68, 407, "Output"]
}, Open  ]],
Cell[278933, 6744, 243, 4, 49, "Text"],
Cell[CellGroupData[{
Cell[279201, 6752, 490, 15, 32, "Input"],
Cell[279694, 6769, 34711, 605, 225, "Output"]
}, Open  ]],
Cell[314420, 7377, 107, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[314552, 7384, 89, 2, 32, "Input"],
Cell[314644, 7388, 29687, 812, 1106, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[344368, 8205, 14774, 418, 708, "Input"],
Cell[359145, 8625, 2299, 71, 98, "Output"]
}, Open  ]],
Cell[361459, 8699, 194, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[361678, 8709, 362, 10, 32, "Input"],
Cell[362043, 8721, 2603, 63, 143, "Output"]
}, Open  ]],
Cell[364661, 8787, 371, 14, 33, "Text"],
Cell[CellGroupData[{
Cell[365057, 8805, 2040, 55, 117, "Input"],
Cell[367100, 8862, 1864, 53, 117, "Output"]
}, Open  ]],
Cell[368979, 8918, 93, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[369097, 8924, 2693, 65, 209, "Input"],
Cell[371793, 8991, 6614, 172, 897, "Output"]
}, Open  ]],
Cell[378422, 9166, 153, 6, 31, "Text"],
Cell[CellGroupData[{
Cell[378600, 9176, 2206, 58, 144, "Input"],
Cell[380809, 9236, 47, 0, 32, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

(* NotebookSignature @vTI@DvxoEKdxCK#lOf@rPF0 *)

